Five-loop massless propagator integrals

We develop a method to obtain $\epsilon$-expansions of massless two-point integrals in position space, based on the constraints implied by symmetries of the asymptotic expansion of conformal four-point integrals. Together with parametric integration, we are able to fix the expansions of 170 genuine five-loop master integrals. In particular, we computed the expansions of all planar master integrals up to transcendental weight 9.

==> anc/FiveLoopMasters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35128,        927]
NotebookOptionsPosition[     32988,        850]
NotebookOutlinePosition[     33342,        866]
CellTagsIndexPosition[     33299,        863]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Five-Loop Master Integrals", "Section",
 CellChangeTimes->{{3.722082956018351*^9, 3.7220829627220592`*^9}, {
  3.7220960853777*^9, 3.722096086242979*^9}, {3.722157791790971*^9, 
  3.72215779681682*^9}, {3.7221585005659027`*^9, 3.722158501389922*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.722082970586961*^9, 3.722082987826221*^9}}],

Cell["\<\
In this mathematica notebook we describe how the results are saved in the \
auxiliaries m files.\
\>", "Text",
 CellChangeTimes->{{3.722095487662427*^9, 3.722095518785221*^9}}],

Cell[CellGroupData[{

Cell["Planar Results", "Subsection",
 CellChangeTimes->{{3.722094971618043*^9, 3.7220949764017344`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PMasters", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ResultsPlanar.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722094934307329*^9, 3.7220949872177*^9}}],

Cell["We use the following denominator basis for the integrals", "Text",
 CellChangeTimes->{{3.722095118327264*^9, 3.722095157856933*^9}, {
  3.7221574371559258`*^9, 3.722157439853856*^9}, {3.722157522492457*^9, 
  3.722157522897567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["k1", "2"], ",", 
     SuperscriptBox["k2", "2"], ",", 
     SuperscriptBox["k3", "2"], ",", 
     SuperscriptBox["k4", "2"], ",", 
     SuperscriptBox["k5", "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k3", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k4", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k5", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k2"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k3"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k4"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k5"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "k3"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "k4"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "k5"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k3", "-", "k4"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k3", "-", "k5"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k4", "-", "k5"}], ")"}], "2"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722095194353909*^9, 3.7220951951059713`*^9}, {
  3.722157598090212*^9, 3.7221575989816227`*^9}}],

Cell["\<\
The first element of the list PMaster\[LeftDoubleBracket]i\
\[RightDoubleBracket] is the list of exponents of the master integral. The \
ith element represents to which power the ith basis element is raised.\
\>", "Text",
 CellChangeTimes->{{3.722094989160776*^9, 3.722095009473743*^9}, {
  3.722095074481596*^9, 3.72209510219381*^9}, {3.722095205346438*^9, 
  3.722095236993064*^9}, {3.722095979378841*^9, 3.722095984577096*^9}, {
  3.722096130688501*^9, 3.7220961332164383`*^9}, {3.722157272992955*^9, 
  3.72215727330956*^9}, {3.72215746703903*^9, 3.722157486813385*^9}, {
  3.7221576078170424`*^9, 3.722157619782847*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PMasters", "\[LeftDoubleBracket]", 
  RowBox[{"42", ",", "1"}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.7220950117024*^9, 3.722095028018417*^9}, {
  3.722095105571101*^9, 3.722095105665175*^9}, {3.722157623357114*^9, 
  3.7221576254785357`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
   ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.722095022188546*^9, 3.722095028403009*^9}, 
   3.722095107028685*^9, 3.7221572400088377`*^9, 3.722157334695245*^9, {
   3.722157492737114*^9, 3.7221575041975613`*^9}, 3.722157643560918*^9, 
   3.7221579501179247`*^9, 3.722158077755723*^9, 3.7263873979385653`*^9}]
}, Open  ]],

Cell["\<\
The second element is the Adjacency Matrix for the momentum graph associated \
to the integral\
\>", "Text",
 CellChangeTimes->{{3.722095343384491*^9, 3.722095366290584*^9}, {
  3.722157497078288*^9, 3.7221574974091177`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PMasters", "\[LeftDoubleBracket]", 
   RowBox[{"42", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
  "AdjacencyGraph"}]], "Input",
 CellChangeTimes->{{3.7220953681551647`*^9, 3.722095384269021*^9}, {
  3.722157634253132*^9, 3.722157635250352*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {
      Null, SparseArray[
       Automatic, {8, 8}, 0, {
        1, {{0, 1, 2, 4, 6, 8, 10, 11, 11}, {{3}, {4}, {5}, {7}, {6}, {8}, {
          7}, {8}, {7}, {8}, {8}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1}}]}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAAAAAAAAAAACZNDnxmdrdPwhQLHpF
CxVAs0gX1Pxu1T/OZrJDuGzxPzqNwqPdbdo/MQO9b5ywEEBoDgi3PMfYP91n
AG4GG/8/AAAAAAAAAADb2Ig9SYgKQNwRjDeTmOk/VzYQLRbqAUDy6Z7r8Hfj
PzskJeZPLAhA5Sbk8HyGyD+8HqLqi3YKQMtaf0sAMec/i1EYLiBxCkDw+eXj
zJXmPwJLhX/YaQpAGJ8UT9L75T9tnVwuuWAKQAjJDbhrY+U/x+1QocdVCkB7
16Fa88zkP1FIIVMKSQpAmhICTsI45D+oA8POiDoKQPPzAFAwp+M/7nfqqksq
CkA07B6RkxjjP3v8KLu0OAlAs54uWcqe1j9wszOVxSYJQAKW9TkkiNU/UBR3
Cy8TCUAUWuN0tnjUPz7q9rb8/QhAfrIzvyFx0z9GfockO+cIQKxymygCctI/
qlVfzffOCEAc0OG+7nvRP+b6HA9BtQhAGrpwNHmP0D9vikUjJpoIQCROIhRb
Ws8/qHJoAHMaCkAMiLyum+PnPzECkRRY/wlAiL6M2XVy5z9sp05WoeUJQIgz
VBQ7/OY/0X4m/13NCUBAYndfMYHmP9kSt2yctglAVkIrlKEB5j/H6DYYaqEJ
QItuUznXfeU/pkl6jtONCUCUUMpWIPbkP5wAhWjkewlAPMwtR81q5D8phcN4
TYoIQMJeTMU9Q9k/bvnqVBB6CEBET4hHBCbYP8a0jNCOawhA9xGGS+AC1z9Q
D12C0V4IQDSIRjJ+2tU/ql9R9d9TCEAapW53ja3UPxSyKKTASghA+vhgScB8
0z+Mq5X1eEMIQElDvh/LSNI/W94LOQ0+CECUgYtQZBLRPzNvF70=
       "], {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {Arrowheads[0.], ArrowBox[{1, 3}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{2, 4}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{3, 5}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{3, 7}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{4, 6}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{4, 8}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{5, 7}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{5, 8}, 0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{6, 7}, 0.044520371382724314`]}, 
         {Arrowheads[0.], 
          ArrowBox[BezierCurveBox[{
           6, {3.2691158355319483`, 0.4472444827775284}, 8}], 
           0.044520371382724314`]}, 
         {Arrowheads[0.], 
          ArrowBox[BezierCurveBox[{
           6, {3.0690668796429295`, 0.5442346528427796}, 8}], 
           0.044520371382724314`]}, 
         {Arrowheads[0.], ArrowBox[{7, 8}, 0.044520371382724314`]}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         DiskBox[1, 0.044520371382724314`], DiskBox[2, 0.044520371382724314`],
          DiskBox[3, 0.044520371382724314`], 
         DiskBox[4, 0.044520371382724314`], DiskBox[5, 0.044520371382724314`],
          DiskBox[6, 0.044520371382724314`], 
         DiskBox[7, 0.044520371382724314`], 
         DiskBox[8, 0.044520371382724314`]}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]]]], "Output",
 CellChangeTimes->{{3.722095375423847*^9, 3.722095384757698*^9}, 
   3.722157296793359*^9, 3.722157336251527*^9, {3.722157500466498*^9, 
   3.722157504245255*^9}, {3.7221576355984373`*^9, 3.7221576436457767`*^9}, 
   3.722157950232222*^9, 3.722158080453911*^9, 3.726387399249511*^9}]
}, Open  ]],

Cell["\<\
The last element is the expansion in d=4-2\[Epsilon] of the master integral\
\>", "Text",
 CellChangeTimes->{{3.722095392344974*^9, 3.722095457873358*^9}, {
  3.72215730896762*^9, 3.7221573095398912`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PMasters", "\[LeftDoubleBracket]", 
   RowBox[{"42", ",", "3"}], "\[RightDoubleBracket]"}], "//", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "#", ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"Length", "@", "#"}]}], ",", "1"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.7220954599618387`*^9, 3.722095467922039*^9}, {
  3.722157224186701*^9, 3.722157227025269*^9}, {3.722157628999673*^9, 
  3.722157630939403*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"30", " ", 
     SuperscriptBox["\[Epsilon]", "5"]}]], "+", 
   FractionBox["11", 
    RowBox[{"60", " ", 
     SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
   FractionBox["1", 
    SuperscriptBox["\[Epsilon]", "3"]], "+", 
   FractionBox[
    RowBox[{
     FractionBox["59", "12"], "-", 
     FractionBox[
      RowBox[{"10", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], 
    SuperscriptBox["\[Epsilon]", "2"]], "+", 
   FractionBox[
    RowBox[{
     FractionBox["323", "15"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], "18"], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], "\[Epsilon]"], "+", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["4607", "60"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "36"], "-", 
     RowBox[{"8", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     FractionBox[
      RowBox[{"188", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1937", "15"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "15"], "-", 
      FractionBox[
       RowBox[{"257", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "2835"], "+", 
      FractionBox[
       RowBox[{"607", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
      FractionBox[
       RowBox[{"226", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "3"], "-", 
      FractionBox[
       RowBox[{"769", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "5"], "-", 
      FractionBox[
       RowBox[{"441", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "4"]}], ")"}], " ", "\[Epsilon]"}],
    "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["15509", "12"]}], "+", 
      FractionBox[
       RowBox[{"607", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "180"], "-", 
      FractionBox[
       RowBox[{"1091", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "2835"], "-", 
      FractionBox[
       RowBox[{"2063", " ", 
        SuperscriptBox["\[Pi]", "8"]}], "42000"], "+", 
      RowBox[{
       FractionBox["162", "5"], " ", 
       RowBox[{"MZV", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"8012", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
      RowBox[{
       FractionBox["113", "45"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      FractionBox[
       RowBox[{"1846", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "3"], "-", 
      RowBox[{"462", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"360", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      FractionBox[
       RowBox[{"3427", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "4"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["308257", "15"]}], "+", 
      FractionBox[
       RowBox[{"2003", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
      FractionBox[
       RowBox[{"227", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "189"], "+", 
      FractionBox[
       RowBox[{"4933", " ", 
        SuperscriptBox["\[Pi]", "8"]}], "14000"], "-", 
      RowBox[{
       FractionBox["486", "5"], " ", 
       RowBox[{"MZV", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"73715", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
      RowBox[{
       FractionBox["923", "45"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{
       FractionBox["20", "21"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"4886", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"752", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"1251", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{
       FractionBox["33", "10"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"9216", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      FractionBox[
       RowBox[{"5737", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "4"], "-", 
      FractionBox[
       RowBox[{"252833", " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "36"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -5, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[1, 30], 
    Rational[11, 60], 1, Rational[59, 12] + Rational[-10, 3] Zeta[3], 
    Rational[323, 15] + Rational[-1, 18] Pi^4 + Rational[-25, 3] Zeta[3], 
    Rational[4607, 60] + Rational[-5, 36] Pi^4 - 8 Zeta[3] + 
    Rational[-188, 5] Zeta[5], Rational[1937, 15] + Rational[-2, 15] Pi^4 + 
    Rational[-257, 2835] Pi^6 + Rational[607, 3] Zeta[3] + 
    Rational[-226, 3] Zeta[3]^2 + Rational[-769, 5] Zeta[5] + 
    Rational[-441, 4] Zeta[7], Rational[-15509, 12] + Rational[607, 180] Pi^4 + 
    Rational[-1091, 2835] Pi^6 + Rational[-2063, 42000] Pi^8 + 
    Rational[162, 5] $CellContext`MZV[3, 5] + Rational[8012, 3] Zeta[3] + 
    Rational[-113, 45] Pi^4 Zeta[3] + Rational[-1846, 3] Zeta[3]^2 - 462 
    Zeta[5] + 360 Zeta[3] Zeta[5] + Rational[3427, 4] Zeta[7], 
    Rational[-308257, 15] + Rational[2003, 45] Pi^4 + 
    Rational[-227, 189] Pi^6 + Rational[4933, 14000] Pi^8 + 
    Rational[-486, 5] $CellContext`MZV[3, 5] + Rational[73715, 3] Zeta[3] + 
    Rational[-923, 45] Pi^4 Zeta[3] + Rational[20, 21] Pi^6 Zeta[3] - 4886 
    Zeta[3]^2 + 752 Zeta[3]^3 + 1251 Zeta[5] + Rational[33, 10] Pi^4 Zeta[5] - 
    9216 Zeta[3] Zeta[5] + Rational[5737, 4] Zeta[7] + 
    Rational[-252833, 36] Zeta[9]}, -5, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.722095468229115*^9, {3.722157317077366*^9, 3.722157338675747*^9}, 
   3.722157504293154*^9, 3.722157643684247*^9, 3.722157950280396*^9, 
   3.722158091065764*^9, 3.7263874003888817`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non Planar Results in Momentum Space", "Subsection",
 CellChangeTimes->{{3.722095554545703*^9, 3.7220955618730507`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPMastersMomentum", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ResultsMomNonPlanar.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722095576999407*^9, 3.722095606562962*^9}, {
  3.722095787428445*^9, 3.722095790769059*^9}}],

Cell["\<\
The first element is the Adjacency Matrix for the non-planar momentum graph\
\>", "Text",
 CellChangeTimes->{{3.722095645581574*^9, 3.7220956671070013`*^9}, {
  3.722157419921567*^9, 3.722157427817782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NPMastersMomentum", "\[LeftDoubleBracket]", 
   RowBox[{"12", ",", "1"}], "\[RightDoubleBracket]"}], "//", 
  "AdjacencyGraph"}]], "Input",
 CellChangeTimes->{{3.722095609178895*^9, 3.722095641713974*^9}, {
  3.722095673602216*^9, 3.7220956884657927`*^9}, {3.722095780545782*^9, 
  3.722095783171172*^9}, {3.722157655654801*^9, 3.722157690767558*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, 
       SparseArray[
       Automatic, {9, 9}, 0, {
        1, {{0, 3, 6, 9, 13, 17, 21, 24, 25, 26}, {{2}, {3}, {8}, {1}, {5}, {
          6}, {1}, {5}, {6}, {5}, {6}, {7}, {9}, {2}, {3}, {4}, {7}, {2}, {
          3}, {4}, {7}, {4}, {5}, {6}, {1}, {4}}}, Pattern}]}]]}, 
    TagBox[
     GraphicsGroupBox[
      GraphicsComplexBox[{{1.0871152219579452`, 0.2781477803694024}, {
       2.0920008817589726`, 0.6593253267963209}, {2.14116102727779, 
       0.035096864803395744`}, {4.062504138575329, 0.24830300594609364`}, {
       3.059848625672678, 0.16350891475249751`}, {2.9960814783553285`, 
       0.6701586084965101}, {3.7232271558481793`, 0.8294154663040746}, {0., 
       0.20968654384201785`}, {5.164237242673773, 0.}}, {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {Arrowheads[0.], ArrowBox[{1, 2}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{1, 3}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{1, 8}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{2, 5}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{2, 6}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{3, 5}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{3, 6}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{4, 5}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{4, 6}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{4, 7}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{4, 9}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{5, 7}, 0.043979280780264154`]}, 
         {Arrowheads[0.], ArrowBox[{6, 7}, 0.043979280780264154`]}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         DiskBox[1, 0.043979280780264154`], DiskBox[2, 0.043979280780264154`],
          DiskBox[3, 0.043979280780264154`], 
         DiskBox[4, 0.043979280780264154`], DiskBox[5, 0.043979280780264154`],
          DiskBox[6, 0.043979280780264154`], 
         DiskBox[7, 0.043979280780264154`], DiskBox[8, 0.043979280780264154`],
          DiskBox[9, 0.043979280780264154`]}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]]]], "Output",
 CellChangeTimes->{{3.7220956203479023`*^9, 3.7220956420456657`*^9}, {
   3.722095675679707*^9, 3.72209568870861*^9}, 3.7220957928266077`*^9, 
   3.722157371088459*^9, {3.722157418327581*^9, 3.7221574330563383`*^9}, 
   3.7221575118910646`*^9, {3.7221576582504063`*^9, 3.722157701109133*^9}, 
   3.722157950359055*^9, 3.722158113005177*^9, 3.7263874164324827`*^9}]
}, Open  ]],

Cell["\<\
The last element is the expansion in d=4-2\[Epsilon] of the master integral\
\>", "Text",
 CellChangeTimes->{{3.7220956919273233`*^9, 3.722095721523183*^9}, {
  3.72215740983917*^9, 3.722157413405126*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NPMastersMomentum", "\[LeftDoubleBracket]", 
   RowBox[{"12", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "#", ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"Length", "@", "#"}]}], ",", "1"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.722095728928945*^9, 3.722095729025391*^9}, {
   3.7220957951057367`*^9, 3.722095797249568*^9}, 3.722157402813325*^9, {
   3.722157661565235*^9, 3.722157693333852*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"58", " ", 
        SuperscriptBox["\[Pi]", "8"]}], "2625"]}], "+", 
     RowBox[{
      FractionBox["432", "5"], " ", 
      RowBox[{"MZV", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "+", 
     RowBox[{"252", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[-58, 2625] Pi^8 + Rational[432, 5] $CellContext`MZV[3, 5] + 
    252 Zeta[3] Zeta[5]}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.722095729240344*^9, 3.722095797523123*^9, {3.722157403481742*^9, 
   3.722157433113802*^9}, 3.722157511939135*^9, {3.722157664042452*^9, 
   3.722157703583638*^9}, 3.7221579503912783`*^9, 3.722158113038496*^9, 
   3.726387417804413*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non Planar Results in Position Space", "Subsection",
 CellChangeTimes->{{3.72209574206507*^9, 3.722095751299243*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPMasters", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ResultsPosNonPlanar.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722095800884983*^9, 3.722095837665023*^9}}],

Cell["\<\
The basis of denominators is the same as the one for planar masters:\
\>", "Text",
 CellChangeTimes->{{3.72209584101225*^9, 3.722095873762435*^9}, {
  3.7221575364004517`*^9, 3.7221575388700933`*^9}, {3.722158156855649*^9, 
  3.722158157615386*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["k1", "2"], ",", 
     SuperscriptBox["k2", "2"], ",", 
     SuperscriptBox["k3", "2"], ",", 
     SuperscriptBox["k4", "2"], ",", 
     SuperscriptBox["k5", "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k3", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k4", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k5", "-", "p"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k2"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k3"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k4"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "k5"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "k3"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "k4"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "k5"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k3", "-", "k4"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k3", "-", "k5"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k4", "-", "k5"}], ")"}], "2"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722095194353909*^9, 3.7220951951059713`*^9}, {
  3.7221575939830303`*^9, 3.7221575940551767`*^9}}],

Cell["\<\
The first element represents the powers of the denominators appearing in the \
master integral. The ith element represents to which power the ith basis \
element is raised.\
\>", "Text",
 CellChangeTimes->{{3.72209588792169*^9, 3.7220959265300283`*^9}, {
  3.7221575809790163`*^9, 3.722157590154438*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NPMasters", "\[LeftDoubleBracket]", 
  RowBox[{"34", ",", "1"}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.722095855784986*^9, 3.7220958579359913`*^9}, {
  3.722095932547634*^9, 3.7220959512177362`*^9}, {3.722096049296588*^9, 
  3.7220960676170597`*^9}, {3.7221577222889214`*^9, 3.722157724402315*^9}, {
  3.722157761051477*^9, 3.722157761118556*^9}, {3.726387460103005*^9, 
  3.726387460175373*^9}, {3.726387505543682*^9, 3.7263875056062317`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.726387460425892*^9, {3.726387505838849*^9, 3.726387513793734*^9}}]
}, Open  ]],

Cell["\<\
The last element is the expansion in d=4-2\[Epsilon] of the master integral\
\>", "Text",
 CellChangeTimes->{{3.722096023389043*^9, 3.7220960385605917`*^9}, {
  3.722157731793887*^9, 3.7221577342402487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NPMasters", "\[LeftDoubleBracket]", 
   RowBox[{"34", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "#", ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"Length", "@", "#"}]}], ",", "1"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.722096044817842*^9, 3.722096071490972*^9}, {
  3.72215773613199*^9, 3.7221577548239117`*^9}, {3.7263874881317596`*^9, 
  3.726387500960631*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
     FractionBox[
      RowBox[{"1063", " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   8 Zeta[3]^3 + Rational[1063, 9] Zeta[9]}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.726387467096566*^9, 3.726387514854351*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Undetermined Master Integrals", "Subsection",
 CellChangeTimes->{{3.722157804761722*^9, 3.7221578161996603`*^9}}],

Cell["\<\
These are the position space master integrals for which we did not obtain any \
non-trivial data. The basis of denominators is the same as before.\
\>", "Text",
 CellChangeTimes->{{3.722157860942905*^9, 3.722157941092969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<UnknownMasters.m\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.722157833421917*^9, 3.7221578448708267`*^9}, {
  3.726230675293694*^9, 3.726230679843691*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.722157845151314*^9, 3.722157916516491*^9, 3.722157950598133*^9, 
   3.72215817679909*^9, {3.7262306780552998`*^9, 3.726230680138855*^9}, 
   3.72638751711753*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 669},
WindowMargins->{{Automatic, 5}, {Automatic, 2}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 256, 3, 64, "Section"],
Cell[839, 27, 189, 4, 28, "Input"],
Cell[1031, 33, 186, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[1242, 41, 104, 1, 44, "Subsection"],
Cell[1349, 44, 268, 7, 28, "Input"],
Cell[1620, 53, 238, 3, 30, "Text"],
Cell[1861, 58, 1814, 56, 57, "Input"],
Cell[3678, 116, 635, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[4338, 130, 288, 5, 28, "Input"],
Cell[4629, 137, 550, 9, 28, "Output"]
}, Open  ]],
Cell[5194, 149, 235, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[5454, 158, 282, 6, 28, "Input"],
Cell[5739, 166, 3377, 62, 87, "Output"]
}, Open  ]],
Cell[9131, 231, 215, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[9371, 239, 546, 13, 28, "Input"],
Cell[9920, 254, 6586, 179, 242, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16555, 439, 126, 1, 44, "Subsection"],
Cell[16684, 442, 334, 8, 28, "Input"],
Cell[17021, 452, 216, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[17262, 460, 386, 7, 28, "Input"],
Cell[17651, 469, 2916, 50, 90, "Output"]
}, Open  ]],
Cell[20582, 522, 215, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[20822, 530, 579, 13, 28, "Input"],
Cell[21404, 545, 1065, 29, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22518, 580, 123, 1, 44, "Subsection"],
Cell[22644, 583, 277, 7, 28, "Input"],
Cell[22924, 592, 259, 5, 30, "Text"],
Cell[23186, 599, 1816, 56, 57, "Input"],
Cell[25005, 657, 314, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[25344, 667, 489, 7, 28, "Input"],
Cell[25836, 676, 355, 7, 28, "Output"]
}, Open  ]],
Cell[26206, 686, 218, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[26449, 694, 548, 13, 28, "Input"],
Cell[27000, 709, 651, 19, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27700, 734, 119, 1, 44, "Subsection"],
Cell[27822, 737, 236, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[28083, 745, 267, 6, 28, "Input"],
Cell[28353, 753, 4595, 92, 165, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ResultsMomNonPlanar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 0}, {1, 0, 0, 1, 0, 
  1, 1, 0, 0}, {0, 0, 1, 0, 1, 0, 0, 0, 1}, {0, 1, 0, 1, 0, 1, 1, 0, 0}, {0, 
  1, 1, 0, 1, 0, 0, 0, 0}, {0, 1, 1, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5]}}, 
 {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 0}, {1, 0, 0, 0, 1, 
  0, 1, 0, 0}, {0, 0, 0, 0, 1, 1, 0, 0, 1}, {0, 1, 1, 1, 0, 0, 1, 0, 0}, {0, 
  1, 0, 1, 0, 0, 1, 0, 0}, {0, 1, 1, 0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}, {{{0, 1, 1, 1, 0, 0, 0, 1, 0}, {1, 0, 0, 
  0, 0, 1, 1, 0, 0}, {1, 0, 0, 1, 1, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 1, 1, 0, 
  0}, {0, 0, 1, 0, 0, 1, 1, 0, 1}, {0, 1, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 0, 1, 
  1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 
    252*Zeta[3]*Zeta[5]}}, {{{0, 1, 1, 1, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 1, 
  1, 0, 0}, {1, 0, 0, 1, 0, 0, 1, 0, 0}, {1, 0, 1, 0, 1, 1, 0, 0, 0}, {0, 0, 
  0, 1, 0, 1, 1, 0, 1}, {0, 1, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 1, 0, 1, 0, 0, 0, 
  0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{0, 1, 1, 1, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 1, 1, 0, 0}, {1, 0, 0, 0, 1, 
  0, 1, 0, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 0}, {0, 0, 1, 1, 0, 1, 0, 0, 1}, {0, 
  1, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 1, 1, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}, {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 
  0, 1, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 0}, {0, 0, 0, 0, 1, 1, 0, 0, 
  1}, {0, 1, 1, 1, 0, 1, 0, 0, 0}, {0, 0, 1, 1, 1, 0, 1, 0, 0}, {0, 1, 1, 0, 
  0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 
  1, 1, 0, 0}, {0, 0, 0, 0, 1, 1, 0, 0, 1}, {0, 1, 1, 1, 0, 0, 1, 0, 0}, {0, 
  1, 1, 1, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5]}}, 
 {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 
  1, 1, 0, 0}, {0, 0, 0, 0, 1, 1, 1, 0, 1}, {0, 1, 1, 1, 0, 0, 0, 0, 0}, {0, 
  1, 1, 1, 0, 0, 1, 0, 0}, {0, 0, 1, 1, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5]}}, 
 {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0}, {1, 0, 0, 1, 0, 
  1, 1, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 0, 1}, {0, 1, 0, 1, 0, 0, 1, 0, 0}, {0, 
  1, 1, 1, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}, {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 
  0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 1, 1, 1, 0, 
  1}, {0, 1, 0, 1, 0, 0, 1, 0, 0}, {0, 1, 1, 1, 0, 0, 1, 0, 0}, {0, 0, 1, 1, 
  1, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 0, 1, 0, 0}, {1, 0, 0, 1, 1, 
  0, 1, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 0, 1}, {0, 1, 1, 1, 0, 1, 0, 0, 0}, {0, 
  0, 0, 1, 1, 0, 1, 0, 0}, {0, 1, 1, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}, {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 
  0, 1, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 1, 1, 0, 
  1}, {0, 1, 1, 1, 0, 0, 1, 0, 0}, {0, 1, 1, 1, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 
  1, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 
    252*Zeta[3]*Zeta[5]}}, {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 1, 
  1, 0, 0}, {1, 0, 0, 1, 0, 1, 1, 0, 0}, {0, 0, 1, 0, 1, 0, 0, 0, 1}, {0, 0, 
  0, 1, 0, 1, 1, 0, 0}, {0, 1, 1, 0, 1, 0, 1, 0, 0}, {0, 1, 1, 0, 1, 1, 0, 0, 
  0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5]}}, {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 
  0, 0, 1, 0, 1, 1, 0, 0}, {1, 0, 0, 1, 0, 1, 1, 0, 0}, {0, 1, 1, 0, 1, 0, 0, 
  0, 1}, {0, 0, 0, 1, 0, 1, 1, 0, 0}, {0, 1, 1, 0, 1, 0, 0, 0, 0}, {0, 1, 1, 
  0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 
  0}}, {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 
    252*Zeta[3]*Zeta[5]}}, {{{0, 1, 1, 0, 0, 0, 0, 1, 0}, {1, 0, 1, 1, 0, 0, 
  1, 0, 0}, {1, 1, 0, 0, 1, 1, 0, 0, 0}, {0, 1, 0, 0, 1, 1, 0, 0, 1}, {0, 0, 
  1, 1, 0, 0, 1, 0, 0}, {0, 0, 1, 1, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 1, 1, 0, 0, 
  0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 
    252*Zeta[3]*Zeta[5]}}, {{{0, 1, 1, 0, 0, 0, 1, 0}, {1, 0, 1, 0, 1, 1, 0, 
  0}, {1, 1, 0, 1, 1, 1, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 1}, {0, 1, 1, 1, 0, 0, 
  0, 0}, {0, 1, 1, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 
  0, 0, 0}}, {0, 0, 0, Zeta[5], Pi^6/378 + Zeta[3]^2 + 3*Zeta[5], 
   Pi^6/126 + (Pi^4*Zeta[3])/30 - 33*Zeta[3]^2 + 27*Zeta[5] + (3*Zeta[7])/2, 
   Pi^6/14 + (6257*Pi^8)/75600 - 324*MZV[3, 5] - (11*Pi^4*Zeta[3])/10 - 
    297*Zeta[3]^2 + 175*Zeta[5] - 522*Zeta[3]*Zeta[5] + (765*Zeta[7])/2}}, 
 {{{0, 1, 1, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 2, 0, 0}, {1, 0, 0, 1, 1, 1, 0, 
  0}, {0, 0, 1, 0, 1, 1, 0, 1}, {0, 1, 1, 1, 0, 0, 0, 0}, {0, 2, 1, 1, 0, 0, 
  0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (139*Zeta[5])/10, 
   (37*Pi^4)/200 - (71*Pi^6)/1890 + (747*Zeta[3])/10 + (73*Zeta[3]^2)/2 - 
    (139*Zeta[5])/2, (249*Pi^4)/200 - (71*Pi^6)/378 + (4887*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/60 + (365*Zeta[3]^2)/2 - (5143*Zeta[5])/10 - 
    (5609*Zeta[7])/10, (1629*Pi^4)/200 - (2627*Pi^6)/1890 - 
    (1315073*Pi^8)/3780000 + (15984*MZV[3, 5])/25 + (31347*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/12 + (2701*Zeta[3]^2)/2 - (34611*Zeta[5])/10 + 
    (20563*Zeta[3]*Zeta[5])/5 - (5609*Zeta[7])/2}}, 
 {{{0, 1, 2, 0, 0, 0, 1, 0}, {1, 0, 0, 1, 1, 1, 0, 0}, {2, 0, 0, 0, 1, 1, 0, 
  0}, {0, 1, 0, 0, 1, 1, 0, 1}, {0, 1, 1, 1, 0, 0, 0, 0}, {0, 1, 1, 1, 0, 0, 
  0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - 8*Zeta[3]^2, 
   (-4*Pi^4*Zeta[3])/15 + 48*Zeta[5] + 62*Zeta[7], 
   (8*Pi^6)/63 - (883*Pi^8)/9450 + 432*MZV[3, 5] - 96*Zeta[3]^2 + 
    256*Zeta[5] + 328*Zeta[3]*Zeta[5]}}, {{{0, 1, 1, 1, 0, 0, 1, 0}, {1, 0, 
  0, 0, 1, 1, 0, 0}, {1, 0, 0, 0, 1, 1, 0, 0}, {1, 0, 0, 0, 1, 2, 0, 0}, {0, 
  1, 1, 1, 0, 0, 0, 1}, {0, 1, 1, 2, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 1, 0, 0, 0}}, {0, 0, 0, 4*Zeta[5], 
   (2*Pi^6)/189 - (52*Zeta[3]^2)/5, (-26*Pi^4*Zeta[3])/75 + 48*Zeta[5] + 
    97*Zeta[7], (8*Pi^6)/63 - (1732*Pi^8)/13125 + (15768*MZV[3, 5])/25 - 
    (624*Zeta[3]^2)/5 + 256*Zeta[5] + (2752*Zeta[3]*Zeta[5])/5}}, 
 {{{0, 1, 1, 1, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 0, 1}, {1, 0, 0, 1, 1, 1, 0, 
  0}, {1, 0, 1, 0, 1, 1, 0, 0}, {0, 1, 1, 1, 0, 0, 0, 0}, {0, 1, 1, 1, 0, 0, 
  0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0}}, 
  {0, 0, 0, 0, (36*Zeta[3]^2)/5, (6*Pi^4*Zeta[3])/25 + (144*Zeta[3]^2)/5 - 
    (378*Zeta[7])/5, (-427*Pi^8)/7500 + (3024*MZV[3, 5])/25 + 
    (24*Pi^4*Zeta[3])/25 + (1296*Zeta[3]^2)/5 + (2844*Zeta[3]*Zeta[5])/5 - 
    (1512*Zeta[7])/5}}}


==> anc/ResultsPlanar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 2}, 
   {0, 0, 0, 0, 2, 2}, {0, 1, 0, 2, 0, 2}, {0, 0, 2, 2, 2, 0}}, 
  {0, 0, 1/24, 49/144, 1867/864, 64813/5184 - (23*Zeta[3])/12, 
   2146387/31104 - (23*Pi^4)/720 - (1127*Zeta[3])/72, 
   69116413/186624 - (1127*Pi^4)/4320 - (42941*Zeta[3])/432 - 
    (127*Zeta[5])/4, 2185200787/1119744 - (42941*Pi^4)/25920 - 
    (179*Pi^6)/2268 - (1490699*Zeta[3])/2592 + (529*Zeta[3]^2)/12 - 
    (6223*Zeta[5])/24, 68213322013/6718464 - (1490699*Pi^4)/155520 - 
    (1253*Pi^6)/1944 - (49366901*Zeta[3])/15552 + (529*Pi^4*Zeta[3])/360 + 
    (25921*Zeta[3]^2)/72 - (237109*Zeta[5])/144 - (2189*Zeta[7])/4, 
   2109835275187/40310784 - (49366901*Pi^4)/933120 - (334193*Pi^6)/81648 - 
    (7049*Pi^8)/43200 - (1589677499*Zeta[3])/93312 + 
    (25921*Pi^4*Zeta[3])/2160 + (987643*Zeta[3]^2)/432 - 
    (8231251*Zeta[5])/864 + (2921*Zeta[3]*Zeta[5])/2 - (107261*Zeta[7])/24, 
   64812579807613/241864704 - (1589677499*Pi^4)/5598720 - 
    (1657361*Pi^6)/69984 - (345401*Pi^8)/259200 - 
    (50259618101*Zeta[3])/559872 + (987643*Pi^4*Zeta[3])/12960 + 
    (4117*Pi^6*Zeta[3])/1134 + (34286077*Zeta[3]^2)/2592 - 
    (12167*Zeta[3]^3)/18 - (272591149*Zeta[5])/5184 + 
    (2921*Pi^4*Zeta[5])/120 + (143129*Zeta[3]*Zeta[5])/12 - 
    (4086863*Zeta[7])/144 - (365675*Zeta[9])/36}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 2}, {0, 1, 0, 0, 5}, 
   {0, 0, 2, 5, 0}}, {0, 0, 0, -1/576, -13/768, -9823/82944, 
   -80513/110592 + (13*Zeta[3])/144, -49995799/11943936 + (13*Pi^4)/8640 + 
    (169*Zeta[3])/192, -122739515/5308416 + (169*Pi^4)/11520 + 
    (127699*Zeta[3])/20736 + (67*Zeta[5])/48, -213973312663/1719926784 + 
    (127699*Pi^4)/1244160 + (47*Pi^6)/13608 + (1046669*Zeta[3])/27648 - 
    (169*Zeta[3]^2)/72 + (871*Zeta[5])/64, -1507417628113/2293235712 + 
    (1046669*Pi^4)/1658880 + (611*Pi^6)/18144 + (649945387*Zeta[3])/2985984 - 
    (169*Pi^4*Zeta[3])/2160 - (2197*Zeta[3]^2)/96 + (658141*Zeta[5])/6912 + 
    (373*Zeta[7])/16, -849028113652279/247669456896 + 
    (649945387*Pi^4)/179159040 + (461681*Pi^6)/1959552 + (11*Pi^8)/1620 + 
    (1595613695*Zeta[3])/1327104 - (2197*Pi^4*Zeta[3])/2880 - 
    (1660087*Zeta[3]^2)/10368 + (5394371*Zeta[5])/9216 - 
    (871*Zeta[3]*Zeta[5])/12 + (14547*Zeta[7])/64, 
   -5847189456443825/330225942528 + (319122739*Pi^4)/15925248 + 
    (3784111*Pi^6)/2612736 + (143*Pi^8)/2160 + (2781653064619*Zeta[3])/
     429981696 - (1660087*Pi^4*Zeta[3])/311040 - (611*Pi^6*Zeta[3])/3402 - 
    (13606697*Zeta[3]^2)/13824 + (2197*Zeta[3]^3)/54 + 
    (3349718533*Zeta[5])/995328 - (871*Pi^4*Zeta[5])/720 - 
    (11323*Zeta[3]*Zeta[5])/16 + (3663979*Zeta[7])/2304 + 
    (184435*Zeta[9])/432}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
  0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 0, 2}, 
   {0, 1, 0, 0, 2, 1}, {0, 0, 0, 2, 0, 3}, {0, 0, 2, 1, 3, 0}}, 
  {0, 0, 1/32, 5/24, 1309/1152, 317/54 - (9*Zeta[3])/8, 
   1234309/41472 - (3*Pi^4)/160 - (15*Zeta[3])/2, 
   4658207/31104 - Pi^4/8 - (1309*Zeta[3])/32 - (153*Zeta[5])/8, 
   1121384029/1492992 - (1309*Pi^4)/1920 - Pi^6/21 - (634*Zeta[3])/3 + 
    (81*Zeta[3]^2)/4 - (255*Zeta[5])/2, 2105747071/559872 - (317*Pi^4)/90 - 
    (20*Pi^6)/63 - (1234309*Zeta[3])/1152 + (27*Pi^4*Zeta[3])/40 + 
    135*Zeta[3]^2 - (22253*Zeta[5])/32 - (2781*Zeta[7])/8, 
   1011512031349/53747712 - (1234309*Pi^4)/69120 - (187*Pi^6)/108 - 
    (8*Pi^8)/75 - (4658207*Zeta[3])/864 + (9*Pi^4*Zeta[3])/2 + 
    (11781*Zeta[3]^2)/16 - (10778*Zeta[5])/3 + (1377*Zeta[3]*Zeta[5])/2 - 
    (4635*Zeta[7])/2, 3794584384877/40310784 - (4658207*Pi^4)/51840 - 
    (5072*Pi^6)/567 - (32*Pi^8)/45 - (1121384029*Zeta[3])/41472 + 
    (3927*Pi^4*Zeta[3])/160 + (12*Pi^6*Zeta[3])/7 + 3804*Zeta[3]^2 - 
    243*Zeta[3]^3 - (20983253*Zeta[5])/1152 + (459*Pi^4*Zeta[5])/40 + 
    4590*Zeta[3]*Zeta[5] - (404481*Zeta[7])/32 - (54225*Zeta[9])/8}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 2}, 
   {0, 1, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 0, 2, 1}, {0, 0, 0, 1, 2, 0, 1}, 
   {0, 0, 2, 1, 1, 1, 0}}, {0, -1/8, -13/16, -141/32, -1393/64 + 2*Zeta[3], 
   -12997/128 + Pi^4/30 + 13*Zeta[3], -116697/256 + (13*Pi^4)/60 + 
    (123*Zeta[3])/2 + 24*Zeta[5], -1019645/512 + (41*Pi^4)/40 + 
    (11*Pi^6)/189 + (907*Zeta[3])/4 + (49*Zeta[3]^2)/2 + 156*Zeta[5], 
   -8732657/1024 + (907*Pi^4)/240 + (143*Pi^6)/378 + (4375*Zeta[3])/8 + 
    (49*Pi^4*Zeta[3])/60 + (637*Zeta[3]^2)/4 + 693*Zeta[5] + 
    (2475*Zeta[7])/4, -73671861/2048 + (875*Pi^4)/96 + (421*Pi^6)/252 + 
    (60689*Pi^8)/252000 - (486*MZV[3, 5])/5 - (9645*Zeta[3])/16 + 
    (637*Pi^4*Zeta[3])/120 + (10005*Zeta[3]^2)/8 + (4227*Zeta[5])/2 + 
    993*Zeta[3]*Zeta[5] + (32175*Zeta[7])/8, -614399881/4096 - 
    (643*Pi^4)/64 + (7547*Pi^6)/1512 + (788957*Pi^8)/504000 - 
    (3159*MZV[3, 5])/5 - (638209*Zeta[3])/32 + (667*Pi^4*Zeta[3])/16 + 
    (472*Pi^6*Zeta[3])/189 + (151849*Zeta[3]^2)/16 - (3875*Zeta[3]^3)/3 + 
    (4695*Zeta[5])/4 + (493*Pi^4*Zeta[5])/20 + (12909*Zeta[3]*Zeta[5])/2 + 
    (315063*Zeta[7])/16 + (49652*Zeta[9])/3}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 2}, 
   {0, 1, 0, 0, 0, 2, 1}, {0, 0, 0, 0, 0, 2, 2}, {0, 0, 0, 2, 2, 0, 0}, 
   {0, 0, 2, 1, 2, 0, 0}}, {0, -3/8, -33/16, -345/32, 
   -3525/64 + (45*Zeta[3])/4, -35625/128 + (3*Pi^4)/16 + (495*Zeta[3])/8, 
   -358125/256 + (33*Pi^4)/32 + (5175*Zeta[3])/16 + (855*Zeta[5])/4, 
   -3590625/512 + (345*Pi^4)/64 + (15*Pi^6)/28 + (52875*Zeta[3])/32 - 
    (675*Zeta[3]^2)/4 + (9405*Zeta[5])/8, -35953125/1024 + (3525*Pi^4)/128 + 
    (165*Pi^6)/56 + (534375*Zeta[3])/64 - (45*Pi^4*Zeta[3])/8 - 
    (7425*Zeta[3]^2)/8 + (98325*Zeta[5])/16 + (16245*Zeta[7])/4, 
   -359765625/2048 + (35625*Pi^4)/256 + (1725*Pi^6)/112 + (407*Pi^8)/320 + 
    (5371875*Zeta[3])/128 - (495*Pi^4*Zeta[3])/16 - (77625*Zeta[3]^2)/16 + 
    (1004625*Zeta[5])/32 - (12825*Zeta[3]*Zeta[5])/2 + (178695*Zeta[7])/8, 
   -3598828125/4096 + (358125*Pi^4)/512 + (17625*Pi^6)/224 + 
    (4477*Pi^8)/640 + (53859375*Zeta[3])/256 - (5175*Pi^4*Zeta[3])/32 - 
    (225*Pi^6*Zeta[3])/14 - (793125*Zeta[3]^2)/32 + (3375*Zeta[3]^3)/2 + 
    (10153125*Zeta[5])/64 - (855*Pi^4*Zeta[5])/8 - 
    (141075*Zeta[3]*Zeta[5])/4 + (1868175*Zeta[7])/16 + (322155*Zeta[9])/4}}, 
 {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 2, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 2, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0, 2, 2}, 
   {0, 0, 0, 1, 1, 2, 0, 0}, {0, 0, 0, 1, 1, 2, 0, 0}}, 
  {1/6, 1/3, 1/3, -17/3 + (31*Zeta[3])/3, -197/3 + (31*Pi^4)/180 + 
    (62*Zeta[3])/3, -1529/3 + (31*Pi^4)/90 + (386*Zeta[3])/3 + 449*Zeta[5], 
   -10205/3 + (193*Pi^4)/90 + (94*Pi^6)/81 + (2510*Zeta[3])/3 - 
    (983*Zeta[3]^2)/3 + 898*Zeta[5], -62801/3 + (251*Pi^4)/18 + 
    (188*Pi^6)/81 + (15974*Zeta[3])/3 - (983*Pi^4*Zeta[3])/90 - 
    (1966*Zeta[3]^2)/3 + 4354*Zeta[5] + 11338*Zeta[7], 
   -367253/3 + (7987*Pi^4)/90 + (6338*Pi^6)/567 + (242437*Pi^8)/75600 + 
    1944*MZV[3, 5] + (97982*Zeta[3])/3 - (983*Pi^4*Zeta[3])/45 - 
    (11038*Zeta[3]^2)/3 + 22750*Zeta[5] - 13634*Zeta[3]*Zeta[5] + 
    22676*Zeta[7], -2073833/3 + (48991*Pi^4)/90 + (32870*Pi^6)/567 + 
    (242437*Pi^8)/37800 + 3888*MZV[3, 5] + (580022*Zeta[3])/3 - 
    (5519*Pi^4*Zeta[3])/45 - (19468*Pi^6*Zeta[3])/567 - (66370*Zeta[3]^2)/3 + 
    (47918*Zeta[3]^3)/9 + 123766*Zeta[5] - (11677*Pi^4*Zeta[5])/30 - 
    27268*Zeta[3]*Zeta[5] + 103838*Zeta[7] + (2293555*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 2, 0, 0}, 
   {0, 1, 0, 0, 0, 1, 1}, {0, 0, 2, 0, 0, 1, 1}, {0, 0, 0, 1, 1, 0, 3}, 
   {0, 0, 0, 1, 1, 3, 0}}, {0, 1/48, 7/96, 11/192, -605/384 + (7*Zeta[3])/6, 
   -13525/768 + (7*Pi^4)/360 + (49*Zeta[3])/12, 
   -208037/1536 + (49*Pi^4)/720 + (161*Zeta[3])/6 + (221*Zeta[5])/4, 
   -2760397/3072 + (161*Pi^4)/360 + (649*Pi^6)/4536 + (9535*Zeta[3])/48 - 
    (145*Zeta[3]^2)/3 + (1547*Zeta[5])/8, -33789053/6144 + (1907*Pi^4)/576 + 
    (649*Pi^6)/1296 + (8273*Zeta[3])/6 - (29*Pi^4*Zeta[3])/18 - 
    (1015*Zeta[3]^2)/6 + (14527*Zeta[5])/16 + (11289*Zeta[7])/8, 
   -393106021/12288 + (8273*Pi^4)/360 + (42293*Pi^6)/18144 + 
    (30029*Pi^8)/75600 + 243*MZV[3, 5] + (1706791*Zeta[3])/192 - 
    (203*Pi^4*Zeta[3])/36 - (5617*Zeta[3]^2)/6 + (160055*Zeta[5])/32 - 
    2090*Zeta[3]*Zeta[5] + (79023*Zeta[7])/16, -4417300181/24576 + 
    (1706791*Pi^4)/11520 + (461095*Pi^6)/36288 + (30029*Pi^8)/21600 + 
    (1701*MZV[3, 5])/2 + (2596963*Zeta[3])/48 - (5617*Pi^4*Zeta[3])/180 - 
    (2990*Pi^6*Zeta[3])/567 - (146365*Zeta[3]^2)/24 + (8404*Zeta[3]^3)/9 + 
    (1854559*Zeta[5])/64 - (661*Pi^4*Zeta[5])/12 - 7315*Zeta[3]*Zeta[5] + 
    (692313*Zeta[7])/32 + (286295*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 2, 0}, 
   {0, 1, 0, 0, 1, 0, 1}, {0, 0, 0, 1, 0, 1, 2}, {0, 0, 2, 0, 1, 0, 2}, 
   {0, 0, 0, 1, 2, 2, 0}}, {0, -5/48, -31/96, -95/192, 
   1133/384 - (19*Zeta[3])/12, 30097/768 - (19*Pi^4)/720 - (233*Zeta[3])/24, 
   463349/1536 - (233*Pi^4)/1440 - (3385*Zeta[3])/48 - (341*Zeta[5])/4, 
   6004105/3072 - (677*Pi^4)/576 - (251*Pi^6)/1134 - (46469*Zeta[3])/96 + 
    (493*Zeta[3]^2)/6 - (3187*Zeta[5])/8, 71426093/6144 - (46469*Pi^4)/5760 - 
    (583*Pi^6)/567 - (590281*Zeta[3])/192 + (493*Pi^4*Zeta[3])/180 + 
    (4673*Zeta[3]^2)/12 - (33875*Zeta[5])/16 - (16619*Zeta[7])/8, 
   807815137/12288 - (590281*Pi^4)/11520 - (3070*Pi^6)/567 - 
    (91817*Pi^8)/151200 - 243*MZV[3, 5] - (7053197*Zeta[3])/384 + 
    (4673*Pi^4*Zeta[3])/360 + (52945*Zeta[3]^2)/24 - (376951*Zeta[5])/32 + 
    3617*Zeta[3]*Zeta[5] - (74819*Zeta[7])/8, 8841193829/24576 - 
    (7053197*Pi^4)/23040 - (4841*Pi^6)/162 - (103913*Pi^8)/37800 - 
    972*MZV[3, 5] - (80598145*Zeta[3])/768 + (10589*Pi^4*Zeta[3])/144 + 
    (5179*Pi^6*Zeta[3])/567 + (628637*Zeta[3]^2)/48 - (13166*Zeta[3]^3)/9 - 
    (4205219*Zeta[5])/64 + (1208*Pi^4*Zeta[5])/15 + 
    (33067*Zeta[3]*Zeta[5])/2 - (747295*Zeta[7])/16 - (3258785*Zeta[9])/72}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 0, 2}, {0, 1, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 1, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 2, 0, 1, 1, 1, 0}}, 
  {0, 0, Zeta[3]/2, Pi^4/120 + (3*Zeta[3])/2, Pi^4/40 + (19*Zeta[3])/2 - 
    (23*Zeta[5])/2, (19*Pi^4)/120 - (2*Pi^6)/63 + (103*Zeta[3])/2 + 
    (29*Zeta[3]^2)/2 - (69*Zeta[5])/2, (103*Pi^4)/120 - (2*Pi^6)/21 + 
    (547*Zeta[3])/2 + (29*Pi^4*Zeta[3])/60 + (87*Zeta[3]^2)/2 - 
    (437*Zeta[5])/2 - (1105*Zeta[7])/4, (547*Pi^4)/120 - (38*Pi^6)/63 - 
    (9403*Pi^8)/84000 + (486*MZV[3, 5])/5 + (2863*Zeta[3])/2 + 
    (29*Pi^4*Zeta[3])/20 + (551*Zeta[3]^2)/2 - (2369*Zeta[5])/2 + 
    1153*Zeta[3]*Zeta[5] - (3315*Zeta[7])/4, (2863*Pi^4)/120 - 
    (206*Pi^6)/63 - (9403*Pi^8)/28000 + (1458*MZV[3, 5])/5 + 
    (14827*Zeta[3])/2 + (551*Pi^4*Zeta[3])/60 + (562*Pi^6*Zeta[3])/189 + 
    (2987*Zeta[3]^2)/2 - 967*Zeta[3]^3 - (12581*Zeta[5])/2 + 
    (667*Pi^4*Zeta[5])/60 + 3459*Zeta[3]*Zeta[5] - (20995*Zeta[7])/4 - 
    5144*Zeta[9]}}, {{0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
  0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 2, 0, 0, 0}, {0, 1, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 2, 0, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 1, 2}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 0, 0, 1, 2, 1, 0}}, 
  {1/12, 1/4, 7/12, -17/12 + (25*Zeta[3])/6, -377/12 + (5*Pi^4)/72 + 
    (25*Zeta[3])/2, -3401/12 + (5*Pi^4)/24 + (463*Zeta[3])/6 + 
    (465*Zeta[5])/2, -24497/12 + (463*Pi^4)/360 + (685*Pi^6)/1134 + 
    (3031*Zeta[3])/6 - (1247*Zeta[3]^2)/6 + (1395*Zeta[5])/2, 
   -158273/12 + (3031*Pi^4)/360 + (685*Pi^6)/378 + (19663*Zeta[3])/6 - 
    (1247*Pi^4*Zeta[3])/180 - (1247*Zeta[3]^2)/2 + (6807*Zeta[5])/2 + 
    (12503*Zeta[7])/2, -958121/12 + (19663*Pi^4)/360 + (9979*Pi^6)/1134 + 
    (1397189*Pi^8)/756000 + (3888*MZV[3, 5])/5 + (123487*Zeta[3])/6 - 
    (1247*Pi^4*Zeta[3])/60 - (19385*Zeta[3]^2)/6 + (34719*Zeta[5])/2 - 
    9783*Zeta[3]*Zeta[5] + (37509*Zeta[7])/2, 
   -5553017/12 + (123487*Pi^4)/360 + (50563*Pi^6)/1134 + 
    (1397189*Pi^8)/252000 + (11664*MZV[3, 5])/5 + (748375*Zeta[3])/6 - 
    (3877*Pi^4*Zeta[3])/36 - (14051*Pi^6*Zeta[3])/567 - 
    (106673*Zeta[3]^2)/6 + (37081*Zeta[3]^3)/9 + (183447*Zeta[5])/2 - 
    (4557*Pi^4*Zeta[5])/20 - 29349*Zeta[3]*Zeta[5] + (175673*Zeta[7])/2 + 
    (2619709*Zeta[9])/18}}, {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 
  0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 2}, {0, 1, 0, 0, 2, 1, 0}, {0, 0, 0, 2, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 0, 2}, {0, 0, 2, 0, 1, 2, 0}}, 
  {0, -1/4, -3/2, -33/4, -175/4 + 10*Zeta[3], -1825/8 + Pi^4/6 + 
    (113*Zeta[3])/2, -18867/16 + (113*Pi^4)/120 + (1241*Zeta[3])/4 + 
    185*Zeta[5], -194015/32 + (1241*Pi^4)/240 + (25*Pi^6)/54 + 
    (13425*Zeta[3])/8 - 204*Zeta[3]^2 + 1028*Zeta[5], 
   -1987331/64 + (895*Pi^4)/32 + (1943*Pi^6)/756 + (143605*Zeta[3])/16 - 
    (34*Pi^4*Zeta[3])/5 - 1131*Zeta[3]^2 + 5588*Zeta[5] + (13157*Zeta[7])/4, 
   -20289711/128 + (28721*Pi^4)/192 + (7037*Pi^6)/504 + 
    (123043*Pi^8)/126000 + (486*MZV[3, 5])/5 + (1520953*Zeta[3])/32 - 
    (377*Pi^4*Zeta[3])/10 - (12523*Zeta[3]^2)/2 + (60025*Zeta[5])/2 - 
    7316*Zeta[3]*Zeta[5] + (145315*Zeta[7])/8, 
   -206539723/256 + (1520953*Pi^4)/1920 + (226675*Pi^6)/3024 + 
    (1357673*Pi^8)/252000 + (2673*MZV[3, 5])/5 + (15964125*Zeta[3])/64 - 
    (12523*Pi^4*Zeta[3])/60 - (3454*Pi^6*Zeta[3])/189 - 
    (137875*Zeta[3]^2)/4 + (8644*Zeta[3]^3)/3 + (638585*Zeta[5])/4 - 
    (3901*Pi^4*Zeta[5])/30 - 40364*Zeta[3]*Zeta[5] + (1574411*Zeta[7])/16 + 
    (735227*Zeta[9])/12}}, {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 
  0, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 0, 0, 0, 1, 1, 1}, {0, 1, 0, 1, 1, 0, 1, 0}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 2, 1, 1, 0, 1, 0}}, 
  {0, 0, 0, 5*Zeta[5], (5*Pi^6)/378 - 7*Zeta[3]^2 - 5*Zeta[5], 
   (-5*Pi^6)/378 - (7*Pi^4*Zeta[3])/30 + 7*Zeta[3]^2 + 35*Zeta[5] + 
    (127*Zeta[7])/2, (5*Pi^6)/54 - (4129*Pi^8)/126000 + (972*MZV[3, 5])/5 + 
    (7*Pi^4*Zeta[3])/30 - 49*Zeta[3]^2 + 135*Zeta[5] + 22*Zeta[3]*Zeta[5] - 
    (127*Zeta[7])/2, (5*Pi^6)/14 + (4129*Pi^8)/126000 - (972*MZV[3, 5])/5 - 
    (49*Pi^4*Zeta[3])/30 + (2*Pi^6*Zeta[3])/21 - 189*Zeta[3]^2 + 
    (1742*Zeta[3]^3)/3 + 675*Zeta[5] - (95*Pi^4*Zeta[5])/6 - 
    22*Zeta[3]*Zeta[5] + (889*Zeta[7])/2 + (346*Zeta[9])/3}}, 
 {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 0, 2, 0}, {0, 1, 0, 0, 1, 0, 0, 0, 1}, 
   {0, 0, 0, 1, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 0, 0, 1, 1, 0, 1, 1}, {0, 0, 2, 0, 0, 1, 1, 0, 0}, 
   {0, 0, 0, 1, 1, 1, 1, 0, 0}}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 135*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 - 
    (5*Pi^6*Zeta[3])/14 - 267*Zeta[3]^3 - (9*Pi^4*Zeta[5])/10 + 
    810*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (4583*Zeta[9])/2}}, 
 {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2}, {0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0}, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}, 
   {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}, 
   {0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0}}, {0, 0, 0, -10*Zeta[5], 
   (-5*Pi^6)/189 - 10*Zeta[3]^2 + 50*Zeta[5], 
   (25*Pi^6)/189 - (Pi^4*Zeta[3])/3 + 50*Zeta[3]^2 + 90*Zeta[5] + 
    (19*Zeta[7])/2, (5*Pi^6)/21 - (23*Pi^8)/3500 + (324*MZV[3, 5])/5 + 
    (5*Pi^4*Zeta[3])/3 + 234*Zeta[3]^2 - 1750*Zeta[5] + 
    1240*Zeta[3]*Zeta[5] + (2229*Zeta[7])/2, (-125*Pi^6)/27 + 
    (50039*Pi^8)/94500 - (2916*MZV[3, 5])/5 + (39*Pi^4*Zeta[3])/5 + 
    (10*Pi^6*Zeta[3])/3 - 3910*Zeta[3]^2 + (3440*Zeta[3]^3)/3 + 
    10250*Zeta[5] + (229*Pi^4*Zeta[5])/15 - 1200*Zeta[3]*Zeta[5] - 
    (24279*Zeta[7])/2 + (21637*Zeta[9])/3}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 
  0, 1, 0, 1, 0, 1, 0, 0, 0, 0}, {{0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, 
   {1, 0, 0, 0, 3}, {0, 1, 0, 0, 4}, {0, 0, 3, 4, 0}}, 
  {0, 0, 0, -1/144, -25/432, -1759/5184, -13427/7776 + (7*Zeta[3])/36, 
   -1521625/186624 + (7*Pi^4)/2160 + (175*Zeta[3])/108, 
   -20591899/559872 + (35*Pi^4)/1296 + (12313*Zeta[3])/1296 + 
    (23*Zeta[5])/12, -1081176547/6718464 + (12313*Pi^4)/77760 + 
    (31*Pi^6)/6804 + (93989*Zeta[3])/1944 - (49*Zeta[3]^2)/18 + 
    (575*Zeta[5])/36, -868085983/1259712 + (93989*Pi^4)/116640 + 
    (775*Pi^6)/20412 + (10651375*Zeta[3])/46656 - (49*Pi^4*Zeta[3])/540 - 
    (1225*Zeta[3]^2)/54 + (40457*Zeta[5])/432 + (241*Zeta[7])/12, 
   -702556183021/241864704 + (2130275*Pi^4)/559872 + (54529*Pi^6)/244944 + 
    (83*Pi^8)/16200 + (144143293*Zeta[3])/139968 - (245*Pi^4*Zeta[3])/324 - 
    (86191*Zeta[3]^2)/648 + (308821*Zeta[5])/648 - (161*Zeta[3]*Zeta[5])/3 + 
    (6025*Zeta[7])/36, -8779830370405/725594112 + (144143293*Pi^4)/8398080 + 
    (416237*Pi^6)/367416 + (83*Pi^8)/1944 + (7568235829*Zeta[3])/1679616 - 
    (86191*Pi^4*Zeta[3])/19440 - (31*Pi^6*Zeta[3])/243 - 
    (657923*Zeta[3]^2)/972 + (686*Zeta[3]^3)/27 + (34997375*Zeta[5])/15552 - 
    (161*Pi^4*Zeta[5])/180 - (4025*Zeta[3]*Zeta[5])/9 + 
    (423919*Zeta[7])/432 + (24955*Zeta[9])/108}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 0, 3}, 
   {0, 1, 0, 0, 2, 1}, {0, 0, 0, 2, 0, 2}, {0, 0, 3, 1, 2, 0}}, 
  {0, 0, 1/12, 13/24, 131/48, 1201/96 - (11*Zeta[3])/6, 
   10499/192 - (11*Pi^4)/360 - (143*Zeta[3])/12, 89257/384 - (143*Pi^4)/720 - 
    (1441*Zeta[3])/24 - (39*Zeta[5])/2, 745403/768 - (1441*Pi^4)/1440 - 
    (53*Pi^6)/1134 - (13211*Zeta[3])/48 + (121*Zeta[3]^2)/6 - 
    (507*Zeta[5])/4, 6150577/1536 - (13211*Pi^4)/2880 - (689*Pi^6)/2268 - 
    (115489*Zeta[3])/96 + (121*Pi^4*Zeta[3])/180 + (1573*Zeta[3]^2)/12 - 
    (5109*Zeta[5])/8 - (433*Zeta[7])/2, 50326547/3072 - (115489*Pi^4)/5760 - 
    (6943*Pi^6)/4536 - (253*Pi^8)/4320 - (981827*Zeta[3])/192 + 
    (1573*Pi^4*Zeta[3])/360 + (15851*Zeta[3]^2)/24 - (46839*Zeta[5])/16 + 
    429*Zeta[3]*Zeta[5] - (5629*Zeta[7])/4, 409337401/6144 - 
    (981827*Pi^4)/11520 - (63653*Pi^6)/9072 - (3289*Pi^8)/8640 - 
    (8199433*Zeta[3])/384 + (15851*Pi^4*Zeta[3])/720 + 
    (583*Pi^6*Zeta[3])/567 + (145321*Zeta[3]^2)/48 - (1331*Zeta[3]^3)/9 - 
    (409461*Zeta[5])/32 + (143*Pi^4*Zeta[5])/20 + (5577*Zeta[3]*Zeta[5])/2 - 
    (56723*Zeta[7])/8 - (46715*Zeta[9])/18}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
  0, 0, 1, 1, 1, 0, 0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, 
   {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0}, {0, 1, 0, 0, 0, 0, 3}, 
   {0, 0, 1, 0, 0, 2, 1}, {0, 0, 1, 0, 2, 0, 1}, {0, 0, 0, 3, 1, 1, 0}}, 
  {0, -1/12, -7/24, -41/48, -57/32 - (2*Zeta[3])/3, 
   47/192 - Pi^4/90 - (7*Zeta[3])/3, 12109/384 - (7*Pi^4)/180 - 
    (77*Zeta[3])/6 - 28*Zeta[5], 189095/768 - (77*Pi^4)/360 - (41*Pi^6)/567 - 
    (309*Zeta[3])/4 + (73*Zeta[3]^2)/3 - 98*Zeta[5], 
   2211061/1536 - (103*Pi^4)/80 - (41*Pi^6)/162 - (10573*Zeta[3])/24 + 
    (73*Pi^4*Zeta[3])/90 + (511*Zeta[3]^2)/6 - 389*Zeta[5] - (931*Zeta[7])/2, 
   22831583/3072 - (10573*Pi^4)/1440 - (2257*Pi^6)/2268 - 
    (46831*Pi^8)/378000 - (324*MZV[3, 5])/5 - (112487*Zeta[3])/48 + 
    (511*Pi^4*Zeta[3])/180 + (4361*Zeta[3]^2)/12 - (3339*Zeta[5])/2 + 
    694*Zeta[3]*Zeta[5] - (6517*Zeta[7])/4, 219730333/6144 - 
    (112487*Pi^4)/2880 - (2123*Pi^6)/504 - (46831*Pi^8)/108000 - 
    (1134*MZV[3, 5])/5 - (1128757*Zeta[3])/96 + (4361*Pi^4*Zeta[3])/360 + 
    (968*Pi^6*Zeta[3])/567 + (13737*Zeta[3]^2)/8 - (2494*Zeta[3]^3)/9 - 
    (29761*Zeta[5])/4 + (509*Pi^4*Zeta[5])/30 + 2429*Zeta[3]*Zeta[5] - 
    (49475*Zeta[7])/8 - (60176*Zeta[9])/9}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
  1, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 
   {1, 0, 0, 0, 2, 0}, {0, 1, 0, 0, 0, 2}, {0, 0, 2, 0, 0, 4}, 
   {0, 0, 0, 2, 4, 0}}, {0, 0, 1/36, 35/216, 991/1296, 
   26207/7776 - (11*Zeta[3])/18, 670951/46656 - (11*Pi^4)/1080 - 
    (385*Zeta[3])/108, 16852031/279936 - (77*Pi^4)/1296 - 
    (10901*Zeta[3])/648 - (13*Zeta[5])/2, 417941623/1679616 - 
    (10901*Pi^4)/38880 - (53*Pi^6)/3402 - (288277*Zeta[3])/3888 + 
    (121*Zeta[3]^2)/18 - (455*Zeta[5])/12, 10274059439/10077696 - 
    (288277*Pi^4)/233280 - (265*Pi^6)/2916 - (7380461*Zeta[3])/23328 + 
    (121*Pi^4*Zeta[3])/540 + (4235*Zeta[3]^2)/108 - (12883*Zeta[5])/72 - 
    (433*Zeta[7])/6, 250969207591/60466176 - (7380461*Pi^4)/1399680 - 
    (52523*Pi^6)/122472 - (253*Pi^8)/12960 - (185372341*Zeta[3])/139968 + 
    (847*Pi^4*Zeta[3])/648 + (119911*Zeta[3]^2)/648 - (340691*Zeta[5])/432 + 
    143*Zeta[3]*Zeta[5] - (15155*Zeta[7])/36, 6102432026207/362797056 - 
    (185372341*Pi^4)/8398080 - (1388971*Pi^6)/734832 - (1771*Pi^8)/15552 - 
    (4597357853*Zeta[3])/839808 + (119911*Pi^4*Zeta[3])/19440 + 
    (583*Pi^6*Zeta[3])/1701 + (3171047*Zeta[3]^2)/3888 - 
    (1331*Zeta[3]^3)/27 - (8722363*Zeta[5])/2592 + (143*Pi^4*Zeta[5])/60 + 
    (5005*Zeta[3]*Zeta[5])/6 - (429103*Zeta[7])/216 - (46715*Zeta[9])/54}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 2, 0}, 
   {0, 1, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 2, 2}, {0, 0, 2, 0, 2, 0, 1}, 
   {0, 0, 0, 2, 2, 1, 0}}, {0, -1/3, -4/3, -16/3, -64/3 + (16*Zeta[3])/3, 
   -256/3 + (4*Pi^4)/45 + (64*Zeta[3])/3, -1024/3 + (16*Pi^4)/45 + 
    (256*Zeta[3])/3 + 64*Zeta[5], -4096/3 + (64*Pi^4)/45 + (88*Pi^6)/567 + 
    (1024*Zeta[3])/3 - (128*Zeta[3]^2)/3 + 256*Zeta[5], 
   -16384/3 + (256*Pi^4)/45 + (352*Pi^6)/567 + (4096*Zeta[3])/3 - 
    (64*Pi^4*Zeta[3])/45 - (512*Zeta[3]^2)/3 + 1024*Zeta[5] + 768*Zeta[7], 
   -65536/3 + (1024*Pi^4)/45 + (1408*Pi^6)/567 + (148*Pi^8)/675 + 
    (16384*Zeta[3])/3 - (256*Pi^4*Zeta[3])/45 - (2048*Zeta[3]^2)/3 + 
    4096*Zeta[5] - 1024*Zeta[3]*Zeta[5] + 3072*Zeta[7], 
   -262144/3 + (4096*Pi^4)/45 + (5632*Pi^6)/567 + (592*Pi^8)/675 + 
    (65536*Zeta[3])/3 - (1024*Pi^4*Zeta[3])/45 - (1408*Pi^6*Zeta[3])/567 - 
    (8192*Zeta[3]^2)/3 + (2048*Zeta[3]^3)/9 + 16384*Zeta[5] - 
    (256*Pi^4*Zeta[5])/15 - 4096*Zeta[3]*Zeta[5] + 12288*Zeta[7] + 
    (87040*Zeta[9])/9}}, {{0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
  0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 2, 0}, {0, 1, 0, 0, 0, 0, 0, 2}, 
   {0, 0, 0, 0, 0, 2, 1, 1}, {0, 0, 0, 0, 2, 0, 1, 1}, 
   {0, 0, 2, 0, 1, 1, 0, 0}, {0, 0, 0, 2, 1, 1, 0, 0}}, 
  {1/3, 1/3, 1/3, -7/3 + (14*Zeta[3])/3, -67/3 + (7*Pi^4)/90 + 
    (14*Zeta[3])/3, -403/3 + (7*Pi^4)/90 + (86*Zeta[3])/3 + 126*Zeta[5], 
   -2071/3 + (43*Pi^4)/90 + (26*Pi^6)/81 + (478*Zeta[3])/3 - 
    (226*Zeta[3]^2)/3 + 126*Zeta[5], -9823/3 + (239*Pi^4)/90 + (26*Pi^6)/81 + 
    (2446*Zeta[3])/3 - (113*Pi^4*Zeta[3])/45 - (226*Zeta[3]^2)/3 + 
    534*Zeta[5] + 1960*Zeta[7], -44395/3 + (1223*Pi^4)/90 + (758*Pi^6)/567 + 
    (99647*Pi^8)/189000 + (1296*MZV[3, 5])/5 + (11782*Zeta[3])/3 - 
    (113*Pi^4*Zeta[3])/45 - (1162*Zeta[3]^2)/3 + 2382*Zeta[5] - 
    1908*Zeta[3]*Zeta[5] + 1960*Zeta[7], -194347/3 + (5891*Pi^4)/90 + 
    (3334*Pi^6)/567 + (99647*Pi^8)/189000 + (1296*MZV[3, 5])/5 + 
    (54310*Zeta[3])/3 - (581*Pi^4*Zeta[3])/45 - (2636*Pi^6*Zeta[3])/567 - 
    (5906*Zeta[3]^2)/3 + (5260*Zeta[3]^3)/9 + 10734*Zeta[5] - 
    (267*Pi^4*Zeta[5])/5 - 1908*Zeta[3]*Zeta[5] + 7612*Zeta[7] + 
    (247094*Zeta[9])/9}}, {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
  0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 2, 0}, 
   {0, 1, 0, 0, 0, 3}, {0, 0, 2, 0, 0, 3}, {0, 0, 0, 3, 3, 0}}, 
  {0, 0, 1/16, 5/16, 79/64, 9/2 - (3*Zeta[3])/4, 
   4041/256 - Pi^4/80 - (15*Zeta[3])/4, 13851/256 - Pi^4/16 - 
    (237*Zeta[3])/16 - (21*Zeta[5])/4, 186867/1024 - (79*Pi^4)/320 - 
    Pi^6/84 - 54*Zeta[3] + (9*Zeta[3]^2)/2 - (105*Zeta[5])/4, 
   311283/512 - (9*Pi^4)/10 - (5*Pi^6)/84 - (12123*Zeta[3])/64 + 
    (3*Pi^4*Zeta[3])/20 + (45*Zeta[3]^2)/2 - (1659*Zeta[5])/16 - 
    (147*Zeta[7])/4, 8215101/4096 - (4041*Pi^4)/1280 - (79*Pi^6)/336 - 
    Pi^8/120 - (41553*Zeta[3])/64 + (3*Pi^4*Zeta[3])/4 + (711*Zeta[3]^2)/8 - 
    378*Zeta[5] + 63*Zeta[3]*Zeta[5] - (735*Zeta[7])/4, 
   26880417/4096 - (13851*Pi^4)/1280 - (6*Pi^6)/7 - Pi^8/24 - 
    (560601*Zeta[3])/256 + (237*Pi^4*Zeta[3])/80 + (Pi^6*Zeta[3])/7 + 
    324*Zeta[3]^2 - 18*Zeta[3]^3 - (84861*Zeta[5])/64 + 
    (21*Pi^4*Zeta[5])/20 + 315*Zeta[3]*Zeta[5] - (11613*Zeta[7])/16 - 
    (1065*Zeta[9])/4}}, {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 2, 0, 0}, {0, 1, 0, 0, 0, 2, 0}, {0, 0, 2, 0, 0, 0, 2}, 
   {0, 0, 0, 2, 0, 0, 3}, {0, 0, 0, 0, 2, 3, 0}}, 
  {0, -1/4, -5/8, -27/16, -153/32 + (3*Zeta[3])/2, 
   -891/64 + Pi^4/40 + (15*Zeta[3])/4, -5265/128 + Pi^4/16 + (81*Zeta[3])/8 + 
    (21*Zeta[5])/2, -31347/256 + (27*Pi^4)/160 + Pi^6/42 + (459*Zeta[3])/16 - 
    (9*Zeta[3]^2)/2 + (105*Zeta[5])/4, -187353/512 + (153*Pi^4)/320 + 
    (5*Pi^6)/84 + (2673*Zeta[3])/32 - (3*Pi^4*Zeta[3])/20 - 
    (45*Zeta[3]^2)/4 + (567*Zeta[5])/8 + (147*Zeta[7])/2, 
   -1121931/1024 + (891*Pi^4)/640 + (9*Pi^6)/56 + (43*Pi^8)/2400 + 
    (15795*Zeta[3])/64 - (3*Pi^4*Zeta[3])/8 - (243*Zeta[3]^2)/8 + 
    (3213*Zeta[5])/16 - 63*Zeta[3]*Zeta[5] + (735*Zeta[7])/4, 
   -6725025/2048 + (1053*Pi^4)/256 + (51*Pi^6)/112 + (43*Pi^8)/960 + 
    (94041*Zeta[3])/128 - (81*Pi^4*Zeta[3])/80 - (Pi^6*Zeta[3])/7 - 
    (1377*Zeta[3]^2)/16 + 9*Zeta[3]^3 + (18711*Zeta[5])/32 - 
    (21*Pi^4*Zeta[5])/20 - (315*Zeta[3]*Zeta[5])/2 + (3969*Zeta[7])/8 + 
    (1065*Zeta[9])/2}}, {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 2, 0, 0}, {0, 1, 0, 0, 0, 0, 2, 0}, 
   {0, 0, 0, 0, 0, 0, 2, 2}, {0, 0, 2, 0, 0, 0, 0, 2}, 
   {0, 0, 0, 2, 2, 0, 0, 0}, {0, 0, 0, 0, 2, 2, 0, 0}}, 
  {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0}, {0, 0, 0, 1}, {1, 0, 0, 6}, {0, 1, 6, 0}}, 
  {0, 0, 0, 0, 1/14400, 847/864000, 481609/51840000, 
   231532723/3110400000 - Zeta[3]/144, 101701831681/186624000000 - 
    Pi^4/8640 - (847*Zeta[3])/8640, 42280616352907/11197440000000 - 
    (847*Pi^4)/518400 - (481609*Zeta[3])/518400 - (179*Zeta[5])/1200, 
   16951085137799929/671846400000000 - (481609*Pi^4)/31104000 - 
    (16*Pi^6)/42525 - (231532723*Zeta[3])/31104000 + (25*Zeta[3]^2)/72 - 
    (151613*Zeta[5])/72000, 6626826383250891763/40310784000000000 - 
    (231532723*Pi^4)/1866240000 - (484*Pi^6)/91125 - 
    (101701831681*Zeta[3])/1866240000 + (5*Pi^4*Zeta[3])/432 + 
    (4235*Zeta[3]^2)/864 - (86208011*Zeta[5])/4320000 - (851*Zeta[7])/240, 
   2543975867481861472561/2418647040000000000 - (101701831681*Pi^4)/
     111974400000 - (481609*Pi^6)/9568125 - (11*Pi^8)/10125 - 
    (42280616352907*Zeta[3])/111974400000 + (847*Pi^4*Zeta[3])/5184 + 
    (481609*Zeta[3]^2)/10368 - (41444357417*Zeta[5])/259200000 + 
    (179*Zeta[3]*Zeta[5])/12 - (720797*Zeta[7])/14400, 
   963506545707836820946267/145118822400000000000 - 
    (42280616352907*Pi^4)/6718464000000 - (231532723*Pi^6)/574087500 - 
    (9317*Pi^8)/607500 - (16951085137799929*Zeta[3])/6718464000000 + 
    (481609*Pi^4*Zeta[3])/311040 + (64*Pi^6*Zeta[3])/1701 + 
    (231532723*Zeta[3]^2)/622080 - (625*Zeta[3]^3)/54 - 
    (18204627870899*Zeta[5])/15552000000 + (179*Pi^4*Zeta[5])/720 + 
    (151613*Zeta[3]*Zeta[5])/720 - (409849259*Zeta[7])/864000 - 
    (200471*Zeta[9])/2160}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 
   1, 0, 0, 0, 0}, {{0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}, {0, 0, 0, 2, 2}, 
   {1, 0, 2, 0, 3}, {0, 1, 2, 3, 0}}, {0, 0, 0, -1/360, -19/540, -809/2592, 
   -46549/19440 + (47*Zeta[3])/180, -1587473/93312 + (47*Pi^4)/10800 + 
    (893*Zeta[3])/270, -80752699/699840 + (893*Pi^4)/16200 + 
    (38023*Zeta[3])/1296 + (117*Zeta[5])/20, -2549954537/3359232 + 
    (38023*Pi^4)/77760 + (503*Pi^6)/34020 + (2187803*Zeta[3])/9720 - 
    (2209*Zeta[3]^2)/180 + (741*Zeta[5])/10, -123170942449/25194240 + 
    (2187803*Pi^4)/583200 + (9557*Pi^6)/51030 + (74611231*Zeta[3])/46656 - 
    (2209*Pi^4*Zeta[3])/5400 - (41971*Zeta[3]^2)/270 + (10517*Zeta[5])/16 + 
    (8461*Zeta[7])/60, -3749625548801/120932352 + (74611231*Pi^4)/2799360 + 
    (406927*Pi^6)/244944 + (28313*Pi^8)/648000 + (3795376853*Zeta[3])/
     349920 - (41971*Pi^4*Zeta[3])/8100 - (1787081*Zeta[3]^2)/1296 + 
    (605137*Zeta[5])/120 - (5499*Zeta[3]*Zeta[5])/10 + (160759*Zeta[7])/90, 
   -176322318465799/906992640 + (3795376853*Pi^4)/20995200 + 
    (23414147*Pi^6)/1837080 + (537947*Pi^8)/972000 + 
    (119847863239*Zeta[3])/1679616 - (1787081*Pi^4*Zeta[3])/38880 - 
    (23641*Pi^6*Zeta[3])/17010 - (102826741*Zeta[3]^2)/9720 + 
    (103823*Zeta[3]^3)/270 + (20637149*Zeta[5])/576 - 
    (1833*Pi^4*Zeta[5])/200 - (34827*Zeta[3]*Zeta[5])/5 + 
    (6844949*Zeta[7])/432 + (400303*Zeta[9])/108}}, 
 {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0}, {0, 0, 0, 0, 1}, {1, 0, 0, 2, 2}, {0, 0, 2, 0, 3}, 
   {0, 1, 2, 3, 0}}, {0, 0, 0, -1/480, -67/2880, -811/4320, 
   -69599/51840 + (7*Zeta[3])/40, -5632087/622080 + (7*Pi^4)/2400 + 
    (469*Zeta[3])/240, -220406377/3732480 + (469*Pi^4)/14400 + 
    (5677*Zeta[3])/360 + (163*Zeta[5])/40, -4222959617/11197440 + 
    (5677*Pi^4)/21600 + (13*Pi^6)/1260 + (487193*Zeta[3])/4320 - 
    (147*Zeta[3]^2)/20 + (10921*Zeta[5])/240, -79763262157/33592320 + 
    (487193*Pi^4)/259200 + (871*Pi^6)/7560 + (39424609*Zeta[3])/51840 - 
    (49*Pi^4*Zeta[3])/200 - (3283*Zeta[3]^2)/40 + (132193*Zeta[5])/360 + 
    (4063*Zeta[7])/40, -11929639961677/806215680 + (39424609*Pi^4)/3110400 + 
    (10543*Pi^6)/11340 + (4*Pi^8)/125 + (1542844639*Zeta[3])/311040 - 
    (3283*Pi^4*Zeta[3])/1200 - (39739*Zeta[3]^2)/60 + 
    (11344637*Zeta[5])/4320 - (3423*Zeta[3]*Zeta[5])/10 + 
    (272221*Zeta[7])/240, -442663285867807/4837294080 + 
    (1542844639*Pi^4)/18662400 + (904787*Pi^6)/136080 + (134*Pi^8)/375 + 
    (29560717319*Zeta[3])/933120 - (39739*Pi^4*Zeta[3])/1800 - 
    (13*Pi^6*Zeta[3])/15 - (3410351*Zeta[3]^2)/720 + (1029*Zeta[3]^3)/5 + 
    (918030181*Zeta[5])/51840 - (1141*Pi^4*Zeta[5])/200 - 
    (76447*Zeta[3]*Zeta[5])/20 + (3295093*Zeta[7])/360 + (21791*Zeta[9])/8}}, 
 {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, {1, 0, 0, 1, 1, 1}, 
   {0, 0, 1, 0, 1, 2}, {0, 1, 1, 1, 0, 2}, {0, 0, 1, 2, 2, 0}}, 
  {0, 0, 1/72, 9/80, 21/32, 619/192 - (41*Zeta[3])/90, 
   8673/640 - (41*Pi^4)/5400 - (61*Zeta[3])/20, 
   171311/3840 - (61*Pi^4)/1200 - (397*Zeta[3])/40 - (73*Zeta[5])/10, 
   148153/2560 - (397*Pi^4)/2400 - (22*Pi^6)/1215 + (5773*Zeta[3])/240 - 
    (229*Zeta[3]^2)/45 - (165*Zeta[5])/4, -12131881/15360 + 
    (5773*Pi^4)/14400 - (191*Pi^6)/1890 + (115547*Zeta[3])/160 - 
    (229*Pi^4*Zeta[3])/1350 - (899*Zeta[3]^2)/10 - (1089*Zeta[5])/40 - 
    (14741*Zeta[7])/60, -109725679/10240 + (115547*Pi^4)/9600 - 
    (173*Pi^6)/3780 - (21419*Pi^8)/226800 + (162*MZV[3, 5])/5 + 
    (7491157*Zeta[3])/960 - (899*Pi^4*Zeta[3])/300 - (22583*Zeta[3]^2)/20 + 
    (145787*Zeta[5])/80 - (2078*Zeta[3]*Zeta[5])/5 - (16017*Zeta[7])/10, 
   -1168916429/12288 + (7491157*Pi^4)/57600 + (107897*Pi^6)/22680 - 
    (82903*Pi^8)/126000 + (1458*MZV[3, 5])/5 + (42376483*Zeta[3])/640 - 
    (22583*Pi^4*Zeta[3])/600 - (9122*Pi^6*Zeta[3])/8505 - 
    (1339633*Zeta[3]^2)/120 + (95596*Zeta[3]^3)/135 + (3884343*Zeta[5])/160 - 
    (722*Pi^4*Zeta[5])/75 - (28971*Zeta[3]*Zeta[5])/5 - (190203*Zeta[7])/40 - 
    (984083*Zeta[9])/108}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 2}, 
   {0, 1, 0, 0, 1, 2}, {0, 0, 1, 1, 0, 2}, {0, 0, 2, 2, 2, 0}}, 
  {0, 0, 1/30, 19/90, 4/5, 13/15 + (2*Zeta[3])/3, 
   -281/15 + Pi^4/90 + (56*Zeta[3])/9, -721/3 + (14*Pi^4)/135 + 58*Zeta[3] + 
    (292*Zeta[5])/5, -31193/15 + (29*Pi^4)/30 + (433*Pi^6)/2835 + 
    (1510*Zeta[3])/3 - (196*Zeta[3]^2)/3 + (6658*Zeta[5])/15, 
   -232769/15 + (151*Pi^4)/18 + (9847*Pi^6)/8505 + (11926*Zeta[3])/3 - 
    (98*Pi^4*Zeta[3])/45 - (4606*Zeta[3]^2)/9 + (14778*Zeta[5])/5 + 
    (3993*Zeta[7])/2, -321553/3 + (5963*Pi^4)/90 + (7244*Pi^6)/945 + 
    (116849*Pi^8)/189000 + (972*MZV[3, 5])/5 + (87190*Zeta[3])/3 - 
    (2303*Pi^4*Zeta[3])/135 - 3626*Zeta[3]^2 + (97502*Zeta[5])/5 - 
    4160*Zeta[3]*Zeta[5] + (29739*Zeta[7])/2, -10603349/15 + (8719*Pi^4)/18 + 
    (20354*Pi^6)/405 + (93413*Pi^8)/20250 + (6804*MZV[3, 5])/5 + 
    (602302*Zeta[3])/3 - (1813*Pi^4*Zeta[3])/15 - (6044*Pi^6*Zeta[3])/567 - 
    (76538*Zeta[3]^2)/3 + (17248*Zeta[3]^3)/9 + (640646*Zeta[5])/5 - 
    (1283*Pi^4*Zeta[5])/15 - (94724*Zeta[3]*Zeta[5])/3 + 94641*Zeta[7] + 
    (549980*Zeta[9])/9}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
   1, 0, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, {1, 0, 0, 1, 0, 2}, 
   {0, 0, 1, 0, 2, 1}, {0, 1, 0, 2, 0, 2}, {0, 0, 2, 1, 2, 0}}, 
  {0, 0, 11/360, 73/240, 1081/480, 14333/960 - (221*Zeta[3])/90, 
   36173/384 - (221*Pi^4)/5400 - (1333*Zeta[3])/60, 
   2230853/3840 - (1333*Pi^4)/3600 - (19141*Zeta[3])/120 - (899*Zeta[5])/15, 
   27238681/7680 - (19141*Pi^4)/7200 - (739*Pi^6)/4860 - 
    (254513*Zeta[3])/240 + (8827*Zeta[3]^2)/90 - (10529*Zeta[5])/20, 
   331185533/15360 - (254513*Pi^4)/14400 - (2161*Pi^6)/1620 - 
    (653873*Zeta[3])/96 + (8827*Pi^4*Zeta[3])/2700 + (12824*Zeta[3]^2)/15 - 
    (149563*Zeta[5])/40 - (359179*Zeta[7])/240, 
   804011645/6144 - (653873*Pi^4)/5760 - (15341*Pi^6)/1620 - 
    (2123143*Pi^8)/4536000 - (243*MZV[3, 5])/10 - (41232233*Zeta[3])/960 + 
    (6412*Pi^4*Zeta[3])/225 + (363601*Zeta[3]^2)/60 - (1989079*Zeta[5])/80 + 
    (71171*Zeta[3]*Zeta[5])/15 - (1038421*Zeta[7])/80, 
   48760143413/61440 - (41232233*Pi^4)/57600 - (1428181*Pi^6)/22680 - 
    (1225121*Pi^8)/302400 - (2187*MZV[3, 5])/10 - (514270861*Zeta[3])/1920 + 
    (363601*Pi^4*Zeta[3])/1800 + (102343*Pi^6*Zeta[3])/8505 + 
    (4843013*Zeta[3]^2)/120 - (353339*Zeta[3]^3)/135 - (5136071*Zeta[5])/32 + 
    (145987*Pi^4*Zeta[5])/1800 + (204854*Zeta[3]*Zeta[5])/5 - 
    (3670623*Zeta[7])/40 - (17247779*Zeta[9])/432}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 1, 1}, 
   {0, 1, 0, 0, 1, 0, 2}, {0, 0, 0, 1, 0, 2, 1}, {0, 0, 1, 0, 2, 0, 1}, 
   {0, 0, 1, 2, 1, 1, 0}}, {0, -7/240, -47/480, 281/960, 
   16013/1920 - (113*Zeta[3])/60, 355729/3840 - (113*Pi^4)/3600 - 
    (2353*Zeta[3])/120, 6234389/7680 - (2353*Pi^4)/7200 - 
    (44681*Zeta[3])/240 - (2899*Zeta[5])/20, 
   19477589/3072 - (44681*Pi^4)/14400 - (1073*Pi^6)/2835 - 
    (770333*Zeta[3])/480 + (5813*Zeta[3]^2)/30 - (44879*Zeta[5])/40, 
   1420058957/30720 - (770333*Pi^4)/28800 - (33071*Pi^6)/11340 - 
    (12269089*Zeta[3])/960 + (5813*Pi^4*Zeta[3])/900 + (93223*Zeta[3]^2)/60 - 
    (657823*Zeta[5])/80 - (204613*Zeta[7])/40, 19778216833/61440 - 
    (12269089*Pi^4)/57600 - (482197*Pi^6)/22680 - (1150777*Pi^8)/756000 - 
    729*MZV[3, 5] - (183829349*Zeta[3])/1920 + (93223*Pi^4*Zeta[3])/1800 + 
    (1451771*Zeta[3]^2)/120 - (9419419*Zeta[5])/160 + 
    (65449*Zeta[3]*Zeta[5])/5 - (754787*Zeta[7])/20, 
   266642371973/122880 - (183829349*Pi^4)/115200 - (6871981*Pi^6)/45360 - 
    (4270811*Pi^8)/378000 - (24057*MZV[3, 5])/5 - (525781925*Zeta[3])/768 + 
    (1451771*Pi^4*Zeta[3])/3600 + (95267*Pi^6*Zeta[3])/2835 + 
    (22037183*Zeta[3]^2)/240 - (335416*Zeta[3]^3)/45 - 
    (132189527*Zeta[5])/320 + (41837*Pi^4*Zeta[5])/150 + 
    (993179*Zeta[3]*Zeta[5])/10 - (20893793*Zeta[7])/80 - 
    (11434979*Zeta[9])/72}}, {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
   1, 0, 1, 1, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 2, 1, 0}, {0, 1, 0, 0, 0, 1, 2}, {0, 0, 2, 0, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 0, 1}, {0, 0, 0, 2, 1, 1, 0}}, 
  {0, -2/15, -17/15, -122/15, -817/15 + (34*Zeta[3])/3, 
   -1058/3 + (17*Pi^4)/90 + (268*Zeta[3])/3, -33613/15 + (67*Pi^4)/45 + 
    (1882*Zeta[3])/3 + (1342*Zeta[5])/5, -210994/15 + (941*Pi^4)/90 + 
    (1928*Pi^6)/2835 + (12572*Zeta[3])/3 - (1322*Zeta[3]^2)/3 + 
    (10952*Zeta[5])/5, -1312657/15 + (3143*Pi^4)/45 + (15758*Pi^6)/2835 + 
    (81698*Zeta[3])/3 - (661*Pi^4*Zeta[3])/45 - (10280*Zeta[3]^2)/3 + 
    (77862*Zeta[5])/5 + 6389*Zeta[7], -1621706/3 + (40849*Pi^4)/90 + 
    (112088*Pi^6)/2835 + (373241*Pi^8)/189000 + (648*MZV[3, 5])/5 + 
    (521276*Zeta[3])/3 - (1028*Pi^4*Zeta[3])/9 - (71714*Zeta[3]^2)/3 + 
    (520152*Zeta[5])/5 - 21108*Zeta[3]*Zeta[5] + 53575*Zeta[7], 
   -9958937/3 + (130319*Pi^4)/45 + (748798*Pi^6)/2835 + 
    (1562179*Pi^8)/94500 + (8424*MZV[3, 5])/5 + (3281018*Zeta[3])/3 - 
    (35857*Pi^4*Zeta[3])/45 - (30340*Pi^6*Zeta[3])/567 - 
    (477016*Zeta[3]^2)/3 + (99788*Zeta[3]^3)/9 + 671686*Zeta[5] - 
    (1813*Pi^4*Zeta[5])/5 - 166112*Zeta[3]*Zeta[5] + 386233*Zeta[7] + 
    (1500734*Zeta[9])/9}}, {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 
   0, 0, 1, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 1, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 1, 1, 0}, 
   {0, 1, 0, 0, 0, 0, 1, 2}, {0, 0, 1, 1, 0, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 0, 0, 2, 1, 1, 0}}, 
  {1/120, 1/12, 17/24, 65/12 - (17*Zeta[3])/6, 4661/120 - (17*Pi^4)/360 - 
    (67*Zeta[3])/3, 16009/60 - (67*Pi^4)/180 - (1013*Zeta[3])/6 - 
    (339*Zeta[5])/10, 42673/24 - (1013*Pi^4)/360 - (233*Pi^6)/2835 - 
    (3563*Zeta[3])/3 + (701*Zeta[3]^2)/3 - 287*Zeta[5] + (441*Zeta[7])/4, 
   139049/12 - (3563*Pi^4)/180 - (397*Pi^6)/567 + (2063*Pi^8)/42000 - 
    (162*MZV[3, 5])/5 - (47989*Zeta[3])/6 + (701*Pi^4*Zeta[3])/90 + 
    (4826*Zeta[3]^2)/3 - (4515*Zeta[5])/2 - 306*Zeta[3]*Zeta[5] - 
    (4311*Zeta[7])/4, 8910581/120 - (47989*Pi^4)/360 - (3133*Pi^6)/567 - 
    (143863*Pi^8)/378000 + (1458*MZV[3, 5])/5 - (157007*Zeta[3])/3 + 
    (2413*Pi^4*Zeta[3])/45 - (17*Pi^6*Zeta[3])/21 + (33377*Zeta[3]^2)/3 - 
    602*Zeta[3]^3 - 16367*Zeta[5] - (12*Pi^4*Zeta[5])/5 + 
    10828*Zeta[3]*Zeta[5] - (29925*Zeta[7])/4 + (108391*Zeta[9])/18}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
   {1, 0, 0, 0, 1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 1, 0, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 1, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 1, 1, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 1, 1, 0, 0, 0}, 
   {0, 1, 0, 1, 0, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 1, 1, 0, 0, 2, 0}}, 
  {0, 0, 0, -5*Zeta[5], (-5*Pi^6)/378 - 5*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (Pi^4*Zeta[3])/6 + 45*Zeta[3]^2 - 195*Zeta[5] + 185*Zeta[7], 
   (-65*Pi^6)/126 + (31*Pi^8)/432 + (3*Pi^4*Zeta[3])/2 - 195*Zeta[3]^2 + 
    625*Zeta[5] + 1660*Zeta[3]*Zeta[5] - 1665*Zeta[7], 
   (625*Pi^6)/378 - (31*Pi^8)/48 - (13*Pi^4*Zeta[3])/2 + 
    (835*Pi^6*Zeta[3])/189 + 625*Zeta[3]^2 + 1192*Zeta[3]^3 - 1875*Zeta[5] + 
    (83*Pi^4*Zeta[5])/3 - 14940*Zeta[3]*Zeta[5] + 7215*Zeta[7] + 
    (451285*Zeta[9])/36}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 
   1, 0, 0, 0}, {{0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 1, 3}, 
   {0, 1, 1, 0, 3}, {0, 0, 3, 3, 0}}, {0, 0, 0, -1/240, -19/480, -11/40, 
   -1657/960 + Zeta[3]/4, -40091/3840 + Pi^4/240 + (19*Zeta[3])/8, 
   -159671/2560 + (19*Pi^4)/480 + (33*Zeta[3])/2 + (119*Zeta[5])/20, 
   -951231/2560 + (11*Pi^4)/40 + (19*Pi^6)/1260 + (1657*Zeta[3])/16 - 
    (15*Zeta[3]^2)/2 + (2261*Zeta[5])/40, -5670693/2560 + (1657*Pi^4)/960 + 
    (361*Pi^6)/2520 + (40091*Zeta[3])/64 - (Pi^4*Zeta[3])/4 - 
    (285*Zeta[3]^2)/4 + (3927*Zeta[5])/10 + (637*Zeta[7])/4, 
   -270868023/20480 + (40091*Pi^4)/3840 + (209*Pi^6)/210 + (31*Pi^8)/600 + 
    (479013*Zeta[3])/128 - (19*Pi^4*Zeta[3])/8 - 495*Zeta[3]^2 + 
    (197183*Zeta[5])/80 - 357*Zeta[3]*Zeta[5] + (12103*Zeta[7])/8, 
   -647894457/8192 + (159671*Pi^4)/2560 + (31483*Pi^6)/5040 + 
    (589*Pi^8)/1200 + (2853693*Zeta[3])/128 - (33*Pi^4*Zeta[3])/2 - 
    (19*Pi^6*Zeta[3])/21 - (24855*Zeta[3]^2)/8 + 150*Zeta[3]^3 + 
    (4770829*Zeta[5])/320 - (119*Pi^4*Zeta[5])/20 - 
    (6783*Zeta[3]*Zeta[5])/2 + (21021*Zeta[7])/2 + (18247*Zeta[9])/4}}, 
 {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0}, 
  {{0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 1, 2}, {0, 1, 1, 0, 4}, 
   {0, 0, 2, 4, 0}}, {0, 0, 0, -1/540, -31/1620, -2791/19440, 
   -3499/3645 + (7*Zeta[3])/54, -4263481/699840 + (7*Pi^4)/3240 + 
    (217*Zeta[3])/162, -79075057/2099520 + (217*Pi^4)/9720 + 
    (19537*Zeta[3])/1944 + (263*Zeta[5])/90, -5786169499/25194240 + 
    (19537*Pi^4)/116640 + (377*Pi^6)/51030 + (48986*Zeta[3])/729 - 
    (245*Zeta[3]^2)/54 + (8153*Zeta[5])/270, -52533154073/37791360 + 
    (24493*Pi^4)/21870 + (11687*Pi^6)/153090 + (29844367*Zeta[3])/69984 - 
    (49*Pi^4*Zeta[3])/324 - (7595*Zeta[3]^2)/162 + (734033*Zeta[5])/3240 + 
    (149*Zeta[7])/2, -7600640334589/906992640 + (29844367*Pi^4)/4199040 + 
    (1052207*Pi^6)/1837080 + (4621*Pi^8)/194400 + 
    (553525399*Zeta[3])/209952 - (1519*Pi^4*Zeta[3])/972 - 
    (683795*Zeta[3]^2)/1944 + (1840474*Zeta[5])/1215 - 
    (1841*Zeta[3]*Zeta[5])/9 + (4619*Zeta[7])/6, -27432136439351/544195584 + 
    (553525399*Pi^4)/12597120 + (2638246*Pi^6)/688905 + 
    (143251*Pi^8)/583200 + (40503186493*Zeta[3])/2519424 - 
    (136759*Pi^4*Zeta[3])/11664 - (377*Pi^6*Zeta[3])/729 - 
    (1714510*Zeta[3]^2)/729 + (8575*Zeta[3]^3)/81 + 
    (1121295503*Zeta[5])/116640 - (1841*Pi^4*Zeta[5])/540 - 
    (57071*Zeta[3]*Zeta[5])/27 + (415859*Zeta[7])/72 + 
    (336511*Zeta[9])/162}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
   0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 1}, 
   {0, 1, 0, 0, 2, 2}, {0, 0, 1, 2, 0, 2}, {0, 0, 1, 2, 2, 0}}, 
  {0, 0, 1/80, 13/160, 331/960, 4453/5760 + (3*Zeta[3])/40, 
   -134453/34560 + Pi^4/800 + (99*Zeta[3])/80, 
   -15231899/207360 + (33*Pi^4)/1600 + (2871*Zeta[3])/160 + (687*Zeta[5])/40, 
   -894716309/1244160 + (957*Pi^4)/3200 + (19*Pi^6)/420 + 
    (61251*Zeta[3])/320 - (1071*Zeta[3]^2)/40 + (11151*Zeta[5])/80, 
   -43387421627/7464960 + (20417*Pi^4)/6400 + (307*Pi^6)/840 + 
    (1081583*Zeta[3])/640 - (357*Pi^4*Zeta[3])/400 - (17703*Zeta[3]^2)/80 + 
    (169779*Zeta[5])/160 + (51369*Zeta[7])/80, -1915369337333/44789760 + 
    (1081583*Pi^4)/38400 + (1987*Pi^6)/720 + (21943*Pi^8)/112000 + 
    (729*MZV[3, 5])/10 + (51097409*Zeta[3])/3840 - (5901*Pi^4*Zeta[3])/800 - 
    (278187*Zeta[3]^2)/160 + (2551279*Zeta[5])/320 - 
    (37899*Zeta[3]*Zeta[5])/20 + (801297*Zeta[7])/160, 
   -79976121234779/268738560 + (51097409*Pi^4)/230400 + (622507*Pi^6)/30240 + 
    (205913*Pi^8)/134400 + (10449*MZV[3, 5])/20 + 
    (2243457359*Zeta[3])/23040 - (92729*Pi^4*Zeta[3])/1600 - 
    (341*Pi^6*Zeta[3])/70 - (4295207*Zeta[3]^2)/320 + (21609*Zeta[3]^3)/20 + 
    (111450721*Zeta[5])/1920 - (15063*Pi^4*Zeta[5])/400 - 
    (597987*Zeta[3]*Zeta[5])/40 + (11319213*Zeta[7])/320 + 
    (164751*Zeta[9])/8}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 2, 1}, 
   {0, 1, 0, 0, 1, 2}, {0, 0, 2, 1, 0, 2}, {0, 0, 1, 2, 2, 0}}, 
  {0, 0, 11/180, 53/120, 191/80, 1807/160 - (23*Zeta[3])/18, 
   3095/64 - (23*Pi^4)/1080 - (119*Zeta[3])/12, 118399/640 - (119*Pi^4)/720 - 
    52*Zeta[3] + (61*Zeta[5])/15, 745947/1280 - (13*Pi^4)/15 + 
    (481*Pi^6)/34020 - (1657*Zeta[3])/8 - (34*Zeta[3]^2)/9 + (97*Zeta[5])/40, 
   2477767/2560 - (1657*Pi^4)/480 + (1481*Pi^6)/45360 - (8111*Zeta[3])/16 - 
    (17*Pi^4*Zeta[3])/135 + (203*Zeta[3]^2)/24 + (543*Zeta[5])/20 + 
    (1899*Zeta[7])/4, -30656413/5120 - (8111*Pi^4)/960 + (1583*Pi^6)/7560 + 
    (29069*Pi^8)/226800 + 162*MZV[3, 5] + (38645*Zeta[3])/32 + 
    (203*Pi^4*Zeta[3])/720 - 88*Zeta[3]^2 + (21883*Zeta[5])/20 - 
    (3134*Zeta[3]*Zeta[5])/3 + (169329*Zeta[7])/64, 
   -920818193/10240 + (7729*Pi^4)/384 + (52051*Pi^6)/15120 + 
    (4159829*Pi^8)/6048000 + (43983*MZV[3, 5])/40 + (1895385*Zeta[3])/64 - 
    (44*Pi^4*Zeta[3])/15 - (4667*Pi^6*Zeta[3])/1701 - (24201*Zeta[3]^2)/8 + 
    (20452*Zeta[3]^3)/27 + (236469*Zeta[5])/16 - (1391*Pi^4*Zeta[5])/45 - 
    (11039*Zeta[3]*Zeta[5])/2 + (230463*Zeta[7])/16 + 
    (1791383*Zeta[9])/108}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
   1, 0, 1, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 
   {1, 0, 0, 2, 0, 1}, {0, 0, 2, 0, 1, 1}, {0, 1, 0, 1, 0, 3}, 
   {0, 0, 1, 1, 3, 0}}, {0, 0, 7/360, 119/720, 553/480, 
   487/64 - (13*Zeta[3])/9, 31499/640 - (13*Pi^4)/540 - (221*Zeta[3])/18, 
   402683/1280 - (221*Pi^4)/1080 - (259*Zeta[3])/3 - (1133*Zeta[5])/30, 
   5101939/2560 - (259*Pi^4)/180 - (467*Pi^6)/4860 - (4625*Zeta[3])/8 + 
    (506*Zeta[3]^2)/9 - (19261*Zeta[5])/60, 64141731/5120 - (925*Pi^4)/96 - 
    (7939*Pi^6)/9720 - 3797*Zeta[3] + (253*Pi^4*Zeta[3])/135 + 
    (4301*Zeta[3]^2)/9 - (89747*Zeta[5])/40 - (11653*Zeta[7])/12, 
   800853339/10240 - (3797*Pi^4)/60 - (36983*Pi^6)/6480 - 
    (171457*Pi^8)/567000 - (162*MZV[3, 5])/5 - (788129*Zeta[3])/32 + 
    (4301*Pi^4*Zeta[3])/270 + (10178*Zeta[3]^2)/3 - (238119*Zeta[5])/16 + 
    (8540*Zeta[3]*Zeta[5])/3 - (198101*Zeta[7])/24, 
   1987706639/4096 - (788129*Pi^4)/1920 - (228869*Pi^6)/6048 - 
    (2914769*Pi^8)/1134000 - (1377*MZV[3, 5])/5 - (1264529*Zeta[3])/8 + 
    (5089*Pi^4*Zeta[3])/45 + (12304*Pi^6*Zeta[3])/1701 + 
    (92225*Zeta[3]^2)/4 - (41384*Zeta[3]^3)/27 - (15475323*Zeta[5])/160 + 
    (4513*Pi^4*Zeta[5])/90 + (72590*Zeta[3]*Zeta[5])/3 - 
    (921109*Zeta[7])/16 - (704470*Zeta[9])/27}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0}, 
  {{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 1, 1}, 
   {1, 0, 1, 0, 0, 1, 1}, {0, 1, 0, 0, 0, 1, 2}, {0, 0, 1, 1, 1, 0, 1}, 
   {0, 0, 1, 1, 2, 1, 0}}, {0, -1/60, -13/60, -31/15 - Zeta[3]/5, 
   -511/30 - Pi^4/300 + (28*Zeta[3])/15, -7727/60 + (7*Pi^4)/225 + 
    (427*Zeta[3])/15 + (61*Zeta[5])/10, -55199/60 + (427*Pi^4)/900 + 
    Pi^6/60 + (4117*Zeta[3])/15 - (91*Zeta[3]^2)/10 + (396*Zeta[5])/5, 
   -189481/30 + (4117*Pi^4)/900 + (116*Pi^6)/567 + (6670*Zeta[3])/3 - 
    (91*Pi^4*Zeta[3])/300 - (3611*Zeta[3]^2)/15 + 858*Zeta[5] + 
    (17021*Zeta[7])/80, -631844/15 + (667*Pi^4)/18 + (12443*Pi^6)/5670 + 
    (44879*Pi^8)/504000 - (729*MZV[3, 5])/10 + (246002*Zeta[3])/15 - 
    (3611*Pi^4*Zeta[3])/450 - (37169*Zeta[3]^2)/15 + (38249*Zeta[5])/5 - 
    (5144*Zeta[3]*Zeta[5])/5 + (71707*Zeta[7])/40, 
   -16492709/60 + (123001*Pi^4)/450 + (11063*Pi^6)/567 + 
    (519671*Pi^8)/756000 - (3159*MZV[3, 5])/5 + (1712333*Zeta[3])/15 - 
    (37169*Pi^4*Zeta[3])/450 - (5053*Pi^6*Zeta[3])/1890 - 
    (309269*Zeta[3]^2)/15 + (5044*Zeta[3]^3)/5 + (303423*Zeta[5])/5 - 
    (6643*Pi^4*Zeta[5])/600 - (70326*Zeta[3]*Zeta[5])/5 + 
    (753643*Zeta[7])/40 + (274037*Zeta[9])/48}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0}, 
   {0, 1, 0, 0, 0, 1, 2}, {0, 0, 1, 0, 0, 1, 2}, {0, 0, 1, 1, 1, 0, 1}, 
   {0, 0, 0, 2, 2, 1, 0}}, {0, -7/240, -59/480, 25/192, 
   14801/1920 - (113*Zeta[3])/60, 350053/3840 - (113*Pi^4)/3600 - 
    (2341*Zeta[3])/120, 1244389/1536 - (2341*Pi^4)/7200 - (8761*Zeta[3])/48 - 
    (3079*Zeta[5])/20, 97020061/15360 - (8761*Pi^4)/2880 - (2281*Pi^6)/5670 - 
    (735281*Zeta[3])/480 + (4823*Zeta[3]^2)/30 - (44663*Zeta[5])/40, 
   1402717457/30720 - (735281*Pi^4)/28800 - (8228*Pi^6)/2835 - 
    (11345413*Zeta[3])/960 + (4823*Pi^4*Zeta[3])/900 + (79801*Zeta[3]^2)/60 - 
    (126059*Zeta[5])/16 - (233503*Zeta[7])/40, 19317333589/61440 - 
    (11345413*Pi^4)/57600 - (46177*Pi^6)/2268 - (197851*Pi^8)/108000 - 
    567*MZV[3, 5] - (32921605*Zeta[3])/384 + (79801*Pi^4*Zeta[3])/1800 + 
    (247033*Zeta[3]^2)/24 - (8762083*Zeta[5])/160 + 
    (56209*Zeta[3]*Zeta[5])/5 - (796709*Zeta[7])/20, 
   257298956201/122880 - (6584321*Pi^4)/4608 - (3193871*Pi^6)/22680 - 
    (9492403*Pi^8)/756000 - (15957*MZV[3, 5])/5 - (2283492541*Zeta[3])/3840 + 
    (247033*Pi^4*Zeta[3])/720 + (81902*Pi^6*Zeta[3])/2835 + 
    (18206201*Zeta[3]^2)/240 - (233356*Zeta[3]^3)/45 - 
    (119634239*Zeta[5])/320 + (17596*Pi^4*Zeta[5])/75 + 
    (850403*Zeta[3]*Zeta[5])/10 - (4195843*Zeta[7])/16 - 
    (13936919*Zeta[9])/72}}, {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
   0, 1, 1, 1, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 2, 0}, {0, 1, 0, 0, 0, 1, 2}, {0, 0, 1, 0, 0, 1, 2}, 
   {0, 0, 2, 1, 1, 0, 0}, {0, 0, 0, 2, 2, 0, 0}}, 
  {0, -7/30, -9/5, -367/30, -1187/15 + (239*Zeta[3])/15, 
   -15031/30 + (239*Pi^4)/900 + (576*Zeta[3])/5, -47099/15 + (48*Pi^4)/25 + 
    (11759*Zeta[3])/15 + (2217*Zeta[5])/5, -586879/30 + (11759*Pi^4)/900 + 
    (458*Pi^6)/405 + (78008*Zeta[3])/15 - (8623*Zeta[3]^2)/15 + 
    (15714*Zeta[5])/5, -364087/3 + (19502*Pi^4)/225 + (841*Pi^6)/105 + 
    (509807*Zeta[3])/15 - (8623*Pi^4*Zeta[3])/450 - (20322*Zeta[3]^2)/5 + 
    (105537*Zeta[5])/5 + (57922*Zeta[7])/5, 
   -22503559/30 + (509807*Pi^4)/900 + (152426*Pi^6)/2835 + 
    (1375373*Pi^8)/378000 + (1944*MZV[3, 5])/5 + (3293216*Zeta[3])/15 - 
    (3387*Pi^4*Zeta[3])/25 - (419383*Zeta[3]^2)/15 + (692994*Zeta[5])/5 - 
    (153858*Zeta[3]*Zeta[5])/5 + (407619*Zeta[7])/5, 
   -69303851/15 + (823304*Pi^4)/225 + (1000487*Pi^6)/2835 + 
    (25587*Pi^8)/1000 + (13608*MZV[3, 5])/5 + (21056783*Zeta[3])/15 - 
    (419383*Pi^4*Zeta[3])/450 - (222164*Pi^6*Zeta[3])/2835 - 
    (2845126*Zeta[3]^2)/15 + (659182*Zeta[3]^3)/45 + (4490121*Zeta[5])/5 - 
    (27263*Pi^4*Zeta[5])/50 - (1081296*Zeta[3]*Zeta[5])/5 + 
    (2725342*Zeta[7])/5 + (2813407*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 1, 0}, {0, 1, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 1, 0, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 1, 2}, 
   {0, 0, 1, 0, 1, 1, 0, 1}, {0, 0, 0, 1, 1, 2, 1, 0}}, 
  {1/30, 11/60, 1, 59/12 - (10*Zeta[3])/3, 323/15 - Pi^4/18 - (25*Zeta[3])/3, 
   4607/60 - (5*Pi^4)/36 - 8*Zeta[3] - (188*Zeta[5])/5, 
   1937/15 - (2*Pi^4)/15 - (257*Pi^6)/2835 + (607*Zeta[3])/3 - 
    (226*Zeta[3]^2)/3 - (769*Zeta[5])/5 - (441*Zeta[7])/4, 
   -15509/12 + (607*Pi^4)/180 - (1091*Pi^6)/2835 - (2063*Pi^8)/42000 + 
    (162*MZV[3, 5])/5 + (8012*Zeta[3])/3 - (113*Pi^4*Zeta[3])/45 - 
    (1846*Zeta[3]^2)/3 - 462*Zeta[5] + 360*Zeta[3]*Zeta[5] + 
    (3427*Zeta[7])/4, -308257/15 + (2003*Pi^4)/45 - (227*Pi^6)/189 + 
    (4933*Pi^8)/14000 - (486*MZV[3, 5])/5 + (73715*Zeta[3])/3 - 
    (923*Pi^4*Zeta[3])/45 + (20*Pi^6*Zeta[3])/21 - 4886*Zeta[3]^2 + 
    752*Zeta[3]^3 + 1251*Zeta[5] + (33*Pi^4*Zeta[5])/10 - 
    9216*Zeta[3]*Zeta[5] + (5737*Zeta[7])/4 - (252833*Zeta[9])/36}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 1}, {0, 1, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 1, 2}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 1, 0, 1, 2, 1, 0}}, 
  {1/40, 2/15, 5/8, 7/3 - (3*Zeta[3])/5, 763/120 - Pi^4/100 + 
    (59*Zeta[3])/30, 28/3 + (59*Pi^4)/1800 + 18*Zeta[3] - (247*Zeta[5])/5, 
   2683/120 + (3*Pi^4)/10 - (122*Pi^6)/945 + (91*Zeta[3])/6 + 
    (1057*Zeta[3]^2)/10 + (97*Zeta[5])/10 + (441*Zeta[7])/4, 
   2497/3 + (91*Pi^4)/360 + (58*Pi^6)/2835 + (2063*Pi^8)/42000 - 
    (162*MZV[3, 5])/5 - (19094*Zeta[3])/15 + (1057*Pi^4*Zeta[3])/300 + 
    (11927*Zeta[3]^2)/30 + 922*Zeta[5] - 342*Zeta[3]*Zeta[5] - 
    (51133*Zeta[7])/20, 1718203/120 - (9547*Pi^4)/450 + (452*Pi^6)/189 - 
    (20969*Pi^8)/36000 - 1134*MZV[3, 5] - (121181*Zeta[3])/6 + 
    (11927*Pi^4*Zeta[3])/900 - (19*Pi^6*Zeta[3])/21 + (6263*Zeta[3]^2)/2 - 
    702*Zeta[3]^3 + (14353*Zeta[5])/2 - 3*Pi^4*Zeta[5] + 
    (38983*Zeta[3]*Zeta[5])/5 - (83681*Zeta[7])/20 + 6764*Zeta[9]}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 1, 0, 0, 0, 1, 1}, {0, 1, 0, 1, 0, 0, 0, 2}, 
   {0, 0, 1, 1, 1, 0, 0, 1}, {0, 0, 0, 1, 1, 2, 1, 0}}, 
  {1/120, 1/12, 17/24, 65/12 - (17*Zeta[3])/6, 4661/120 - (17*Pi^4)/360 - 
    (49*Zeta[3])/3, 16009/60 - (49*Pi^4)/180 - (581*Zeta[3])/6 - 
    (989*Zeta[5])/10 - (441*Zeta[7])/8, 42673/24 - (581*Pi^4)/360 - 
    (1441*Pi^6)/5670 - (2063*Pi^8)/84000 + (81*MZV[3, 5])/5 - 
    (1601*Zeta[3])/3 + (326*Zeta[3]^2)/3 - 630*Zeta[5] + 
    162*Zeta[3]*Zeta[5] + (1323*Zeta[7])/8, 139049/12 - (1601*Pi^4)/180 - 
    (263*Pi^6)/162 + (2063*Pi^8)/28000 - (243*MZV[3, 5])/5 - 
    (16741*Zeta[3])/6 + (163*Pi^4*Zeta[3])/45 + (3*Pi^6*Zeta[3])/7 + 
    (1565*Zeta[3]^2)/3 + 342*Zeta[3]^3 - (8197*Zeta[5])/2 + 
    (27*Pi^4*Zeta[5])/20 - 486*Zeta[3]*Zeta[5] - (5819*Zeta[7])/2 - 
    (72389*Zeta[9])/24}}, {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1, 0, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 1, 1, 0}, 
   {0, 0, 0, 0, 0, 1, 0, 1, 2}, {0, 0, 0, 1, 1, 1, 1, 0, 0}, 
   {0, 0, 1, 0, 1, 0, 2, 0, 0}}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 189*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 - 
    (Pi^6*Zeta[3])/2 - 417*Zeta[3]^3 - (9*Pi^4*Zeta[5])/5 + 
    1134*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (40859*Zeta[9])/12}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0}, 
   {0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0}, 
   {0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1}, 
   {0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}, 
   {0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0}}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 
    15*Zeta[3]^2 + 117*Zeta[5] + 19*Zeta[7], (13*Pi^6)/42 + (23*Pi^8)/3600 - 
    (Pi^4*Zeta[3])/2 + 117*Zeta[3]^2 + 32*Zeta[3]^3 - 671*Zeta[5] + 
    320*Zeta[3]*Zeta[5] - 285*Zeta[7] + (8284*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, {1, 0, 0, 1, 0, 1}, 
   {0, 0, 1, 0, 1, 2}, {0, 1, 0, 1, 0, 3}, {0, 0, 1, 2, 3, 0}}, 
  {0, 0, 1/80, 59/720, 611/1728, 21611/25920 + Zeta[3]/12, 
   -1113449/311040 + Pi^4/720 + (53*Zeta[3])/36, 
   -67331689/933120 + (53*Pi^4)/2160 + (7861*Zeta[3])/432 + 
    (1069*Zeta[5])/60, -8001330449/11197440 + (7861*Pi^4)/25920 + 
    (19*Pi^6)/405 + (232229*Zeta[3])/1296 - (47*Zeta[3]^2)/2 + 
    (28157*Zeta[5])/180, -194782257709/33592320 + (232229*Pi^4)/77760 + 
    (6973*Pi^6)/17010 + (23779885*Zeta[3])/15552 - (47*Pi^4*Zeta[3])/60 - 
    (1231*Zeta[3]^2)/6 + (499277*Zeta[5])/432 + (8279*Zeta[7])/12, 
   -17221846986617/403107840 + (4755977*Pi^4)/186624 + (61427*Pi^6)/20412 + 
    (10207*Pi^8)/47250 + (324*MZV[3, 5])/5 + (554288681*Zeta[3])/46656 - 
    (1231*Pi^4*Zeta[3])/180 - (112699*Zeta[3]^2)/72 + 
    (52930733*Zeta[5])/6480 - (5105*Zeta[3]*Zeta[5])/3 + (209527*Zeta[7])/36, 
   -359640664980721/1209323520 + (554288681*Pi^4)/2799360 + 
    (12942397*Pi^6)/612360 + (518347*Pi^8)/283500 + (2484*MZV[3, 5])/5 + 
    (48476124085*Zeta[3])/559872 - (112699*Pi^4*Zeta[3])/2160 - 
    (2482*Pi^6*Zeta[3])/567 - (2506319*Zeta[3]^2)/216 + (8050*Zeta[3]^3)/9 + 
    (4384602073*Zeta[5])/77760 - (6077*Pi^4*Zeta[5])/180 - 
    (128125*Zeta[3]*Zeta[5])/9 + (17526155*Zeta[7])/432 + 
    (823295*Zeta[9])/36}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 
   0, 1, 0, 0}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 1}, 
   {0, 1, 0, 0, 1, 2}, {0, 0, 1, 1, 0, 3}, {0, 0, 1, 2, 3, 0}}, 
  {0, 0, -7/1440, -13/360, -2617/17280, -97/648 - (25*Zeta[3])/72, 
   2873471/622080 - (5*Pi^4)/864 - (37*Zeta[3])/18, 
   28894153/466560 - (37*Pi^4)/1080 - (13159*Zeta[3])/864 - 
    (2867*Zeta[5])/120, 12716391047/22394880 - (13159*Pi^4)/51840 - 
    (2119*Pi^6)/34020 - (43003*Zeta[3])/324 + (1009*Zeta[3]^2)/36 - 
    (4603*Zeta[5])/30, 7530207151/1679616 - (43003*Pi^4)/19440 - 
    (3406*Pi^6)/8505 - (35165599*Zeta[3])/31104 + (1009*Pi^4*Zeta[3])/1080 + 
    (1600*Zeta[3]^2)/9 - (443759*Zeta[5])/480 - (6761*Zeta[7])/8, 
   26315645346383/806215680 - (35165599*Pi^4)/1866240 - (140287*Pi^6)/58320 - 
    (283891*Pi^8)/1134000 - (648*MZV[3, 5])/5 - (209594243*Zeta[3])/23328 + 
    (160*Pi^4*Zeta[3])/27 + (497647*Zeta[3]^2)/432 - (71519*Zeta[5])/12 + 
    (10903*Zeta[3]*Zeta[5])/6 - (32911*Zeta[7])/6, 
   136602006177811/604661760 - (209594243*Pi^4)/1399680 - 
    (944005*Pi^6)/61236 - (367739*Pi^8)/226800 - 864*MZV[3, 5] - 
    (75043227175*Zeta[3])/1119744 + (497647*Pi^4*Zeta[3])/12960 + 
    (7925*Pi^6*Zeta[3])/1701 + (2699021*Zeta[3]^2)/324 - 
    (25951*Zeta[3]^3)/27 - (231816781*Zeta[5])/5760 + 
    (14791*Pi^4*Zeta[5])/360 + (35116*Zeta[3]*Zeta[5])/3 - 
    (9230021*Zeta[7])/288 - (5772007*Zeta[9])/216}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}, 
  {{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 1, 1}, 
   {1, 0, 1, 0, 1, 1, 0}, {0, 0, 0, 1, 0, 1, 2}, {0, 0, 1, 1, 1, 0, 1}, 
   {0, 1, 1, 0, 2, 1, 0}}, {0, -1/60, -13/60, -31/15, 
   -511/30 + (43*Zeta[3])/15, -7727/60 + (43*Pi^4)/900 + (101*Zeta[3])/3 + 
    4*Zeta[5], -55199/60 + (101*Pi^4)/180 + (2*Pi^6)/189 + 
    (4522*Zeta[3])/15 - (34*Zeta[3]^2)/5 + (406*Zeta[5])/5, 
   -189481/30 + (2261*Pi^4)/450 + (235*Pi^6)/1134 + (7126*Zeta[3])/3 - 
    (17*Pi^4*Zeta[3])/75 - (3449*Zeta[3]^2)/15 + (4257*Zeta[5])/5 + 
    (2977*Zeta[7])/40, -631844/15 + (3563*Pi^4)/90 + (6133*Pi^6)/2835 - 
    (5441*Pi^8)/180000 + (5103*MZV[3, 5])/25 + (260441*Zeta[3])/15 - 
    (3449*Pi^4*Zeta[3])/450 - (36074*Zeta[3]^2)/15 + (36729*Zeta[5])/5 - 
    (686*Zeta[3]*Zeta[5])/5 + (12999*Zeta[7])/8, 
   -16492709/60 + (260441*Pi^4)/900 + (3019*Pi^6)/162 + (91873*Pi^8)/540000 + 
    (28917*MZV[3, 5])/25 + (1812659*Zeta[3])/15 - (18037*Pi^4*Zeta[3])/225 - 
    (103*Pi^6*Zeta[3])/315 - (304901*Zeta[3]^2)/15 + (13034*Zeta[3]^3)/15 + 
    (285118*Zeta[5])/5 - (5789*Pi^4*Zeta[5])/300 - 8966*Zeta[3]*Zeta[5] + 
    (701209*Zeta[7])/40 + (73537*Zeta[9])/120}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 1, 1}, 
   {0, 1, 0, 0, 2, 1, 0}, {0, 0, 0, 2, 0, 0, 2}, {0, 0, 1, 1, 0, 0, 2}, 
   {0, 0, 1, 0, 2, 2, 0}}, {0, -3/20, -29/40, -41/16, 
   -569/160 - (19*Zeta[3])/10, 15027/320 - (19*Pi^4)/600 - (317*Zeta[3])/20, 
   418079/640 - (317*Pi^4)/1200 - (1289*Zeta[3])/8 - (2201*Zeta[5])/10, 
   7523291/1280 - (1289*Pi^4)/480 - (1091*Pi^6)/1890 - (116697*Zeta[3])/80 + 
    (2733*Zeta[3]^2)/10 - (26983*Zeta[5])/20, 
   116235207/2560 - (38899*Pi^4)/1600 - (13333*Pi^6)/3780 - 
    (1888109*Zeta[3])/160 + (911*Pi^4*Zeta[3])/100 + (32979*Zeta[3]^2)/20 - 
    (71755*Zeta[5])/8 - (83231*Zeta[7])/10, 1660772323/5120 - 
    (1888109*Pi^4)/9600 - (35233*Pi^6)/1512 - (131351*Pi^8)/50400 - 
    (3888*MZV[3, 5])/5 - (28220033*Zeta[3])/320 + (10993*Pi^4*Zeta[3])/200 + 
    (90375*Zeta[3]^2)/8 - (4896763*Zeta[5])/80 + (95287*Zeta[3]*Zeta[5])/5 - 
    (991393*Zeta[7])/20, 4527202787/2048 - (28220033*Pi^4)/19200 - 
    (2390033*Pi^6)/15120 - (7850189*Pi^8)/504000 - (21384*MZV[3, 5])/5 - 
    (399303237*Zeta[3])/640 + (6025*Pi^4*Zeta[3])/16 + 
    (6611*Pi^6*Zeta[3])/135 + (6443639*Zeta[3]^2)/80 - 
    (135971*Zeta[3]^3)/15 - (66546551*Zeta[5])/160 + 
    (114727*Pi^4*Zeta[5])/300 + (1123001*Zeta[3]*Zeta[5])/10 - 
    (2476093*Zeta[7])/8 - (1648507*Zeta[9])/6}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 0, 1}, 
   {0, 1, 0, 0, 0, 2, 1}, {0, 0, 1, 0, 0, 1, 2}, {0, 0, 0, 2, 1, 0, 1}, 
   {0, 0, 1, 1, 2, 1, 0}}, {0, -29/240, -61/96, -2473/960, 
   -4527/640 + Zeta[3]/12, 20527/3840 + Pi^4/720 - (143*Zeta[3])/24, 
   2201579/7680 - (143*Pi^4)/1440 - (4279*Zeta[3])/48 - (1329*Zeta[5])/20, 
   46674007/15360 - (4279*Pi^4)/2880 - (499*Pi^6)/2835 - (28321*Zeta[3])/32 + 
    (719*Zeta[3]^2)/6 - (4977*Zeta[5])/8, 767664563/30720 - 
    (28321*Pi^4)/1920 - (3697*Pi^6)/2268 - (1420127*Zeta[3])/192 + 
    (719*Pi^4*Zeta[3])/180 + (11951*Zeta[3]^2)/12 - (397773*Zeta[5])/80 - 
    (10023*Zeta[7])/4, 2266475699/12288 - (1420127*Pi^4)/11520 - 
    (292981*Pi^6)/22680 - (148069*Pi^8)/189000 - (972*MZV[3, 5])/5 - 
    (21584155*Zeta[3])/384 + (11951*Pi^4*Zeta[3])/360 + 
    (181687*Zeta[3]^2)/24 - (5880641*Zeta[5])/160 + 8225*Zeta[3]*Zeta[5] - 
    (174125*Zeta[7])/8, 157637942651/122880 - (4316831*Pi^4)/4608 - 
    (478253*Pi^6)/5040 - (169297*Pi^8)/25200 - 1944*MZV[3, 5] - 
    (309040199*Zeta[3])/768 + (181687*Pi^4*Zeta[3])/720 + 
    (11978*Pi^6*Zeta[3])/567 + (884705*Zeta[3]^2)/16 - (37810*Zeta[3]^3)/9 - 
    (82906133*Zeta[5])/320 + (9197*Pi^4*Zeta[5])/60 + 
    (129361*Zeta[3]*Zeta[5])/2 - (2600477*Zeta[7])/16 - 
    (2966549*Zeta[9])/36}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {1, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 0, 0, 1, 1, 1}, {0, 1, 0, 0, 1, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 1, 1, 1, 1, 1, 0}}, 
  {0, 0, Zeta[3]/10, Pi^4/600 + (7*Zeta[3])/10, 
   (7*Pi^4)/600 + (11*Zeta[3])/2 + (7*Zeta[5])/10, 
   (11*Pi^4)/120 + Pi^6/630 + (79*Zeta[3])/2 - (157*Zeta[3]^2)/10 + 
    (49*Zeta[5])/10 - (441*Zeta[7])/8, (79*Pi^4)/120 + Pi^6/90 - 
    (2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + (2711*Zeta[3])/10 - 
    (157*Pi^4*Zeta[3])/300 - (1099*Zeta[3]^2)/10 + (77*Zeta[5])/2 + 
    144*Zeta[3]*Zeta[5] + (392*Zeta[7])/5, (2711*Pi^4)/600 + (11*Pi^6)/126 + 
    (10259*Pi^8)/252000 - (324*MZV[3, 5])/5 + (3607*Zeta[3])/2 - 
    (1099*Pi^4*Zeta[3])/300 + (8*Pi^6*Zeta[3])/21 - (1727*Zeta[3]^2)/2 + 
    276*Zeta[3]^3 + (553*Zeta[5])/2 + (21*Pi^4*Zeta[5])/20 - 
    (5183*Zeta[3]*Zeta[5])/5 + (4361*Zeta[7])/20 - (66463*Zeta[9])/24}}, 
 {{0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 1}, 
   {0, 1, 0, 0, 1, 1}, {0, 0, 1, 1, 0, 4}, {0, 0, 1, 1, 4, 0}}, 
  {0, 0, 1/1080, 7/1080, 149/7776, -4831/38880 + (7*Zeta[3])/54, 
   -751519/279936 + (7*Pi^4)/3240 + (49*Zeta[3])/54, 
   -13784131/466560 + (49*Pi^4)/3240 + (13567*Zeta[3])/1944 + 
    (287*Zeta[5])/30, -13242607919/50388480 + (13567*Pi^4)/116640 + 
    (91*Pi^6)/3645 + (116831*Zeta[3])/1944 - (295*Zeta[3]^2)/27 + 
    (2009*Zeta[5])/30, -105492807107/50388480 + (116831*Pi^4)/116640 + 
    (637*Pi^6)/3645 + (36143155*Zeta[3])/69984 - (59*Pi^4*Zeta[3])/162 - 
    (2065*Zeta[3]^2)/27 + (91019*Zeta[5])/216 + (6671*Zeta[7])/18, 
   -28251737841539/1813985280 + (7228631*Pi^4)/839808 + 
    (201401*Pi^6)/183708 + (9109*Pi^8)/85050 + 72*MZV[3, 5] + 
    (32843641*Zeta[3])/7776 - (413*Pi^4*Zeta[3])/162 - 
    (512095*Zeta[3]^2)/972 + (8896669*Zeta[5])/3240 - 
    (2222*Zeta[3]*Zeta[5])/3 + (46697*Zeta[7])/18, 
   -200589466950589/1813985280 + (32843641*Pi^4)/466560 + 
    (6526463*Pi^6)/918540 + (9109*Pi^8)/12150 + 504*MZV[3, 5] + 
    (82428484471*Zeta[3])/2519424 - (102419*Pi^4*Zeta[3])/5832 - 
    (9704*Pi^6*Zeta[3])/5103 - (3847535*Zeta[3]^2)/972 + 
    (34300*Zeta[3]^3)/81 + (48371669*Zeta[5])/2592 - (1651*Pi^4*Zeta[5])/90 - 
    (15554*Zeta[3]*Zeta[5])/3 + (10205207*Zeta[7])/648 + 
    (2021773*Zeta[9])/162}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
   0, 0, 0, 1, 1}, {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 
   {1, 0, 0, 1, 1, 1}, {0, 1, 1, 0, 1, 1}, {0, 0, 1, 1, 0, 3}, 
   {0, 0, 1, 1, 3, 0}}, {0, 0, -1/360, -17/720, -21/160, -33/64 - Zeta[3]/45, 
   -493/640 - Pi^4/2700 - (17*Zeta[3])/90, 14099/1280 - (17*Pi^4)/5400 - 
    (21*Zeta[3])/5 - (109*Zeta[5])/30, 411067/2560 - (7*Pi^4)/100 - 
    (65*Pi^6)/6804 - (465*Zeta[3])/8 + (482*Zeta[3]^2)/45 - 
    (1853*Zeta[5])/60, 7684731/5120 - (31*Pi^4)/32 - (1105*Pi^6)/13608 - 
    (2989*Zeta[3])/5 + (241*Pi^4*Zeta[3])/675 + (4097*Zeta[3]^2)/45 - 
    (10899*Zeta[5])/40 - (5017*Zeta[7])/60, 122372067/10240 - 
    (2989*Pi^4)/300 - (511*Pi^6)/720 - (9281*Pi^8)/567000 - 
    (162*MZV[3, 5])/5 - (831973*Zeta[3])/160 + (4097*Pi^4*Zeta[3])/1350 + 
    (3822*Zeta[3]^2)/5 - (38439*Zeta[5])/16 + (9932*Zeta[3]*Zeta[5])/15 - 
    (85289*Zeta[7])/120, 1790780131/20480 - (831973*Pi^4)/9600 - 
    (12503*Pi^6)/2016 - (157777*Pi^8)/1134000 - (1377*MZV[3, 5])/5 - 
    (1631773*Zeta[3])/40 + (637*Pi^4*Zeta[3])/25 + 
    (14416*Pi^6*Zeta[3])/8505 + (25665*Zeta[3]^2)/4 - (75848*Zeta[3]^3)/135 - 
    (638079*Zeta[5])/32 + (6181*Pi^4*Zeta[5])/450 + 
    (84422*Zeta[3]*Zeta[5])/15 - (505449*Zeta[7])/80 - (32726*Zeta[9])/27}}, 
 {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 1, 2, 0}, 
   {0, 1, 1, 0, 0, 2}, {0, 0, 2, 0, 0, 3}, {0, 0, 0, 2, 3, 0}}, 
  {0, 0, 1/30, 1/4, 37/24, 729/80 - (9*Zeta[3])/5, 
   8571/160 - (3*Pi^4)/100 - (27*Zeta[3])/2, 101169/320 - (9*Pi^4)/40 - 
    (333*Zeta[3])/4 - (231*Zeta[5])/5, 1200339/640 - (111*Pi^4)/80 - 
    (37*Pi^6)/315 - (19683*Zeta[3])/40 + (243*Zeta[3]^2)/5 - (693*Zeta[5])/2, 
   14300793/1280 - (6561*Pi^4)/800 - (37*Pi^6)/42 - (231417*Zeta[3])/80 + 
    (81*Pi^4*Zeta[3])/50 + (729*Zeta[3]^2)/2 - (8547*Zeta[5])/4 - 
    (6321*Zeta[7])/5, 34172847/512 - (77139*Pi^4)/1600 - (1369*Pi^6)/252 - 
    (7451*Pi^8)/18000 - (2731563*Zeta[3])/160 + (243*Pi^4*Zeta[3])/20 + 
    (8991*Zeta[3]^2)/4 - (505197*Zeta[5])/40 + (12474*Zeta[3]*Zeta[5])/5 - 
    (18963*Zeta[7])/2, 2045148993/5120 - (910521*Pi^4)/3200 - 
    (8991*Pi^6)/280 - (7451*Pi^8)/2400 - (32409153*Zeta[3])/320 + 
    (2997*Pi^4*Zeta[3])/40 + (222*Pi^6*Zeta[3])/35 + (531441*Zeta[3]^2)/40 - 
    (4374*Zeta[3]^3)/5 - (5939703*Zeta[5])/80 + (2079*Pi^4*Zeta[5])/50 + 
    18711*Zeta[3]*Zeta[5] - (233877*Zeta[7])/4 - 36423*Zeta[9]}}, 
 {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 1, 2}, 
   {0, 0, 0, 0, 2, 2}, {0, 1, 1, 2, 0, 1}, {0, 0, 2, 2, 1, 0}}, 
  {0, 0, 2/45, 2/5, 14/5, 18 - (128*Zeta[3])/45, 
   558/5 - (32*Pi^4)/675 - (128*Zeta[3])/5, 3402/5 - (32*Pi^4)/75 - 
    (896*Zeta[3])/5 - (1024*Zeta[5])/15, 20574/5 - (224*Pi^4)/75 - 
    (1472*Pi^6)/8505 - 1152*Zeta[3] + (4096*Zeta[3]^2)/45 - (3072*Zeta[5])/5, 
   24786 - (96*Pi^4)/5 - (1472*Pi^6)/945 - (35712*Zeta[3])/5 + 
    (2048*Pi^4*Zeta[3])/675 + (4096*Zeta[3]^2)/5 - (21504*Zeta[5])/5 - 
    (26624*Zeta[7])/15, 745038/5 - (2976*Pi^4)/25 - (1472*Pi^6)/135 - 
    (5792*Pi^8)/10125 - (217728*Zeta[3])/5 + (2048*Pi^4*Zeta[3])/75 + 
    (28672*Zeta[3]^2)/5 - 27648*Zeta[5] + (65536*Zeta[3]*Zeta[5])/15 - 
    (79872*Zeta[7])/5, 4474602/5 - (18144*Pi^4)/25 - (1472*Pi^6)/21 - 
    (5792*Pi^8)/1125 - (1316736*Zeta[3])/5 + (14336*Pi^4*Zeta[3])/75 + 
    (94208*Pi^6*Zeta[3])/8505 + 36864*Zeta[3]^2 - (262144*Zeta[3]^3)/135 - 
    (857088*Zeta[5])/5 + (16384*Pi^4*Zeta[5])/225 + 
    (196608*Zeta[3]*Zeta[5])/5 - (559104*Zeta[7])/5 - (1343488*Zeta[9])/27}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0}, 
   {0, 1, 0, 0, 0, 1, 1}, {0, 0, 1, 0, 0, 1, 2}, {0, 0, 1, 1, 1, 0, 2}, 
   {0, 0, 0, 1, 2, 2, 0}}, {0, 1/120, 1/12, 19/48, 23/96 + (131*Zeta[3])/120, 
   -16927/960 + (131*Pi^4)/7200 + (299*Zeta[3])/48, 
   -464597/1920 + (299*Pi^4)/2880 + (5383*Zeta[3])/96 + (3573*Zeta[5])/40, 
   -1785287/768 + (5383*Pi^4)/5760 + (2647*Pi^6)/11340 + 
    (104747*Zeta[3])/192 - (12817*Zeta[3]^2)/120 + (8685*Zeta[5])/16, 
   -29484397/1536 + (104747*Pi^4)/11520 + (6439*Pi^6)/4536 + 
    (9424811*Zeta[3])/1920 - (12817*Pi^4*Zeta[3])/3600 - 
    (32053*Zeta[3]^2)/48 + (115809*Zeta[5])/32 + (286841*Zeta[7])/80, 
   -2234219647/15360 + (9424811*Pi^4)/115200 + (85511*Pi^6)/9072 + 
    (3247397*Pi^8)/3024000 + (5589*MZV[3, 5])/10 + (155474191*Zeta[3])/3840 - 
    (32053*Pi^4*Zeta[3])/1440 - (476849*Zeta[3]^2)/96 + 
    (1637709*Zeta[5])/64 - (153111*Zeta[3]*Zeta[5])/20 + (692693*Zeta[7])/32, 
   -32029087997/30720 + (155474191*Pi^4)/230400 + (1202095*Pi^6)/18144 + 
    (39276133*Pi^8)/6048000 + (65853*MZV[3, 5])/20 + 
    (478641031*Zeta[3])/1536 - (476849*Pi^4*Zeta[3])/2880 - 
    (15947*Pi^6*Zeta[3])/810 - (7522237*Zeta[3]^2)/192 + 
    (767369*Zeta[3]^3)/180 + (117656253*Zeta[5])/640 - 
    (69667*Pi^4*Zeta[5])/400 - (382323*Zeta[3]*Zeta[5])/8 + 
    (8697769*Zeta[7])/64 + (8886715*Zeta[9])/72}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 1}, 
   {0, 1, 0, 0, 0, 1, 2}, {0, 0, 1, 0, 0, 2, 1}, {0, 0, 1, 1, 2, 0, 0}, 
   {0, 0, 1, 2, 1, 0, 0}}, {0, -1/10, -13/15, -61/10, 
   -589/15 + (29*Zeta[3])/5, -7271/30 + (29*Pi^4)/300 + (676*Zeta[3])/15, 
   -22033/15 + (169*Pi^4)/225 + (1529*Zeta[3])/5 + (807*Zeta[5])/5, 
   -265559/30 + (1529*Pi^4)/300 + (389*Pi^6)/945 + (29692*Zeta[3])/15 - 
    (763*Zeta[3]^2)/5 + (5872*Zeta[5])/5, -160145/3 + (7423*Pi^4)/225 + 
    (242*Pi^6)/81 + (189451*Zeta[3])/15 - (763*Pi^4*Zeta[3])/150 - 
    (16352*Zeta[3]^2)/15 + (38547*Zeta[5])/5 + (22746*Zeta[7])/5, 
   -9688583/30 + (189451*Pi^4)/900 + (18509*Pi^6)/945 + (19601*Pi^8)/14000 + 
    (1944*MZV[3, 5])/5 + (1206052*Zeta[3])/15 - (8176*Pi^4*Zeta[3])/225 - 
    (36583*Zeta[3]^2)/5 + (246352*Zeta[5])/5 - (41274*Zeta[3]*Zeta[5])/5 + 
    (162003*Zeta[7])/5, -29412313/15 + (301513*Pi^4)/225 + 
    (354682*Pi^6)/2835 + (26903*Pi^8)/2700 + (13608*MZV[3, 5])/5 + 
    (1536623*Zeta[3])/3 - (36583*Pi^4*Zeta[3])/150 - 
    (19874*Pi^6*Zeta[3])/945 - (739664*Zeta[3]^2)/15 + (37522*Zeta[3]^3)/15 + 
    (1571707*Zeta[5])/5 - (8499*Pi^4*Zeta[5])/50 - 
    (288592*Zeta[3]*Zeta[5])/5 + (1048506*Zeta[7])/5 + 127795*Zeta[9]}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0}, 
  {{0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 2, 1}, 
   {0, 1, 0, 0, 1, 2}, {0, 0, 2, 1, 0, 2}, {0, 0, 1, 2, 2, 0}}, 
  {0, 1/15, 7/60, -1/12, -137/30 + (4*Zeta[3])/3, 
   -1427/30 + Pi^4/45 + (59*Zeta[3])/6, -22969/60 + (59*Pi^4)/360 + 
    (274*Zeta[3])/3 + (1123*Zeta[5])/10, -165619/60 + (137*Pi^4)/90 + 
    (3329*Pi^6)/11340 + (4411*Zeta[3])/6 - (883*Zeta[3]^2)/6 + 
    (9863*Zeta[5])/20, -281212/15 + (4411*Pi^4)/360 + (28999*Pi^6)/22680 + 
    (32533*Zeta[3])/6 - (883*Pi^4*Zeta[3])/180 - (7811*Zeta[3]^2)/12 + 
    (13603*Zeta[5])/4 + (58551*Zeta[7])/16, -1841236/15 + (32533*Pi^4)/360 + 
    (39713*Pi^6)/4536 + (1653971*Pi^8)/1512000 + (4617*MZV[3, 5])/10 + 
    (226717*Zeta[3])/6 - (7811*Pi^4*Zeta[3])/360 - (57971*Zeta[3]^2)/12 + 
    (116071*Zeta[5])/5 - 9262*Zeta[3]*Zeta[5] + (481383*Zeta[7])/32, 
   -47078551/60 + (226717*Pi^4)/360 + (674371*Pi^6)/11340 + 
    (13722979*Pi^8)/3024000 + (31833*MZV[3, 5])/20 + (1520215*Zeta[3])/6 - 
    (57971*Pi^4*Zeta[3])/360 - (26903*Pi^6*Zeta[3])/1134 - 
    (105151*Zeta[3]^2)/3 + (45242*Zeta[3]^3)/9 + (777286*Zeta[5])/5 - 
    (23141*Pi^4*Zeta[5])/120 - 38545*Zeta[3]*Zeta[5] + (3126735*Zeta[7])/32 + 
    (15310957*Zeta[9])/144}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 
   1, 1, 0, 0, 0}, {{0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, 
   {0, 0, 0, 1, 2, 1}, {0, 0, 1, 0, 1, 2}, {1, 0, 2, 1, 0, 1}, 
   {0, 1, 1, 2, 1, 0}}, {0, 0, 1/30, 11/30, 3, 131/6 - (44*Zeta[3])/15, 
   1795/12 - (11*Pi^4)/225 - (159*Zeta[3])/5, 118657/120 - (53*Pi^4)/100 - 
    (7771*Zeta[3])/30 - (1042*Zeta[5])/15, 306541/48 - (7771*Pi^4)/1800 - 
    (499*Pi^6)/2835 - (113159*Zeta[3])/60 + (648*Zeta[3]^2)/5 - 
    (3766*Zeta[5])/5, 19480597/480 - (113159*Pi^4)/3600 - (3607*Pi^6)/1890 - 
    (310871*Zeta[3])/24 + (108*Pi^4*Zeta[3])/25 + (6954*Zeta[3]^2)/5 - 
    (30642*Zeta[5])/5 - (50789*Zeta[7])/30, 244687049/960 - 
    (310871*Pi^4)/1440 - (176081*Pi^6)/11340 - (497683*Pi^8)/945000 - 
    (324*MZV[3, 5])/25 - (20612687*Zeta[3])/240 + (1159*Pi^4*Zeta[3])/25 + 
    (169513*Zeta[3]^2)/15 - (222729*Zeta[5])/5 + (91528*Zeta[3]*Zeta[5])/15 - 
    (368263*Zeta[7])/20, 3045985933/1920 - (20612687*Pi^4)/14400 - 
    (2559589*Pi^6)/22680 - (516283*Pi^8)/90000 - (3402*MZV[3, 5])/25 - 
    (267046891*Zeta[3])/480 + (169513*Pi^4*Zeta[3])/450 + 
    (1252*Pi^6*Zeta[3])/81 + (2471357*Zeta[3]^2)/30 - (172808*Zeta[3]^3)/45 - 
    (610801*Zeta[5])/2 + (925*Pi^4*Zeta[5])/9 + (327488*Zeta[3]*Zeta[5])/5 - 
    (5998679*Zeta[7])/40 - (4006907*Zeta[9])/90}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0}, 
   {0, 1, 0, 0, 1, 0, 1}, {0, 0, 1, 1, 0, 1, 1}, {0, 0, 1, 0, 1, 0, 3}, 
   {0, 0, 0, 1, 1, 3, 0}}, {0, -1/480, -1/96, -13/384, 
   53/384 - (29*Zeta[3])/120, 29179/7680 - (29*Pi^4)/7200 - (29*Zeta[3])/24, 
   342067/7680 - (29*Pi^4)/1440 - (917*Zeta[3])/96 - (967*Zeta[5])/40, 
   2523323/6144 - (917*Pi^4)/5760 - (359*Pi^6)/5670 - (8237*Zeta[3])/96 + 
    (386*Zeta[3]^2)/15 - (967*Zeta[5])/8, 20579849/6144 - (8237*Pi^4)/5760 - 
    (359*Pi^6)/1134 - (1427209*Zeta[3])/1920 + (193*Pi^4*Zeta[3])/225 + 
    (386*Zeta[3]^2)/3 - (22951*Zeta[5])/32 - (42257*Zeta[7])/40, 
   3111298579/122880 - (1427209*Pi^4)/115200 - (2123*Pi^6)/1134 - 
    (509767*Pi^8)/1512000 - (486*MZV[3, 5])/5 - (11580157*Zeta[3])/1920 + 
    (193*Pi^4*Zeta[3])/45 + (20179*Zeta[3]^2)/24 - (149971*Zeta[5])/32 + 
    (10331*Zeta[3]*Zeta[5])/5 - (42257*Zeta[7])/8, 
   22333358407/122880 - (11580157*Pi^4)/115200 - (110419*Pi^6)/9072 - 
    (509767*Pi^8)/302400 - 486*MZV[3, 5] - (70850597*Zeta[3])/1536 + 
    (20179*Pi^4*Zeta[3])/720 + (30221*Pi^6*Zeta[3])/5670 + 
    (291767*Zeta[3]^2)/48 - (93373*Zeta[3]^3)/90 - (20444027*Zeta[5])/640 + 
    (12761*Pi^4*Zeta[5])/300 + 10331*Zeta[3]*Zeta[5] - (952697*Zeta[7])/32 - 
    (2770339*Zeta[9])/72}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 
   0, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 1, 0, 0, 0, 0, 1, 2}, {0, 0, 1, 1, 0, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 1, 0, 0}, {0, 0, 0, 1, 2, 1, 0, 0}}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (109*Zeta[5])/10, 
   (37*Pi^4)/200 - (4*Pi^6)/135 + (747*Zeta[3])/10 - Zeta[3]^2/10 - 
    (109*Zeta[5])/2, (249*Pi^4)/200 - (4*Pi^6)/27 + (4887*Zeta[3])/10 - 
    (Pi^4*Zeta[3])/300 - Zeta[3]^2/2 - (4033*Zeta[5])/10 - (2511*Zeta[7])/20, 
   (1629*Pi^4)/200 - (148*Pi^6)/135 - (33557*Pi^8)/756000 + 
    (162*MZV[3, 5])/5 + (31347*Zeta[3])/10 - (Pi^4*Zeta[3])/60 - 
    (37*Zeta[3]^2)/10 - (27141*Zeta[5])/10 + (2121*Zeta[3]*Zeta[5])/5 - 
    (2511*Zeta[7])/4, (10449*Pi^4)/200 - (332*Pi^6)/45 - 
    (33557*Pi^8)/151200 + 162*MZV[3, 5] + (198207*Zeta[3])/10 - 
    (37*Pi^4*Zeta[3])/300 + (1061*Pi^6*Zeta[3])/945 - (249*Zeta[3]^2)/10 - 
    (7453*Zeta[3]^3)/15 - (177561*Zeta[5])/10 + (437*Pi^4*Zeta[5])/100 + 
    2121*Zeta[3]*Zeta[5] - (92907*Zeta[7])/20 + (71*Zeta[9])/12}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1, 0}, {0, 1, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 0, 0, 0, 0, 2, 2}, {0, 0, 1, 1, 0, 0, 1, 1}, 
   {0, 0, 1, 0, 2, 1, 0, 0}, {0, 0, 0, 1, 2, 1, 0, 0}}, 
  {1/30, 1/6, 17/30, -31/30 + (61*Zeta[3])/15, -1231/30 + (61*Pi^4)/900 + 
    (61*Zeta[3])/3, -14671/30 + (61*Pi^4)/180 + (2117*Zeta[3])/15 + 
    (1941*Zeta[5])/5, -135391/30 + (2117*Pi^4)/900 + (2881*Pi^6)/2835 + 
    (15389*Zeta[3])/15 - (5819*Zeta[3]^2)/15 + 1941*Zeta[5], 
   -1106431/30 + (15389*Pi^4)/900 + (2881*Pi^6)/567 + (113909*Zeta[3])/15 - 
    (5819*Pi^4*Zeta[3])/450 - (5819*Zeta[3]^2)/3 + (59517*Zeta[5])/5 + 
    (84563*Zeta[7])/5, -8405551/30 + (113909*Pi^4)/900 + (88217*Pi^6)/2835 + 
    (2042533*Pi^8)/378000 + (7776*MZV[3, 5])/5 + (839549*Zeta[3])/15 - 
    (5819*Pi^4*Zeta[3])/90 - (177043*Zeta[3]^2)/15 + (364149*Zeta[5])/5 - 
    (152838*Zeta[3]*Zeta[5])/5 + 84563*Zeta[7], 
   -60791791/30 + (839549*Pi^4)/900 + (538529*Pi^6)/2835 + 
    (2042533*Pi^8)/75600 + 7776*MZV[3, 5] + (6088949*Zeta[3])/15 - 
    (177043*Pi^4*Zeta[3])/450 - (223438*Pi^6*Zeta[3])/2835 - 
    (1069531*Zeta[3]^2)/15 + (639002*Zeta[3]^3)/45 + (2251629*Zeta[5])/5 - 
    (31953*Pi^4*Zeta[5])/50 - 152838*Zeta[3]*Zeta[5] + (2541211*Zeta[7])/5 + 
    (5541317*Zeta[9])/9}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 
   1, 0, 0, 0}, {{0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, {0, 0, 0, 2, 1, 1}, 
   {0, 0, 2, 0, 1, 1}, {1, 0, 1, 1, 0, 2}, {0, 1, 1, 1, 2, 0}}, 
  {0, 0, 1/60, 23/120, 379/240, 5431/480 - (16*Zeta[3])/15, 
   72323/960 - (4*Pi^4)/225 - (184*Zeta[3])/15, 923503/1920 - (46*Pi^4)/225 - 
    (1498*Zeta[3])/15 - (128*Zeta[5])/5, 11501867/3840 - (749*Pi^4)/450 - 
    (184*Pi^6)/2835 - (10529*Zeta[3])/15 + (431*Zeta[3]^2)/15 - 
    (1472*Zeta[5])/5, 141116887/7680 - (10529*Pi^4)/900 - (2116*Pi^6)/2835 - 
    (136933*Zeta[3])/30 + (431*Pi^4*Zeta[3])/450 + (9913*Zeta[3]^2)/30 - 
    (12026*Zeta[5])/5 - (7097*Zeta[7])/10, 1715780147/15360 - 
    (136933*Pi^4)/1800 - (494*Pi^6)/81 - (445409*Pi^8)/1890000 + 
    (324*MZV[3, 5])/25 - (340693*Zeta[3])/12 + (9913*Pi^4*Zeta[3])/900 + 
    (156797*Zeta[3]^2)/60 - (85009*Zeta[5])/5 + (7274*Zeta[3]*Zeta[5])/5 - 
    (163231*Zeta[7])/20, 4149730355/6144 - (340693*Pi^4)/720 - 
    (122249*Pi^6)/2835 - (10244407*Pi^8)/3780000 + (3726*MZV[3, 5])/25 - 
    (20651773*Zeta[3])/120 + (156797*Pi^4*Zeta[3])/1800 + 
    (2096*Pi^6*Zeta[3])/567 + (2098337*Zeta[3]^2)/120 - 
    (12842*Zeta[3]^3)/45 - (1113461*Zeta[5])/10 + (139*Pi^4*Zeta[5])/6 + 
    (83651*Zeta[3]*Zeta[5])/5 - (2678459*Zeta[7])/40 - (917224*Zeta[9])/45}}, 
 {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
  {{0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, {0, 0, 0, 2, 2, 0}, 
   {0, 0, 2, 0, 0, 2}, {1, 0, 2, 0, 0, 2}, {0, 1, 0, 2, 2, 0}}, 
  {0, 0, 1/20, 21/40, 333/80, 4737/160 - (39*Zeta[3])/10, 
   12753/64 - (13*Pi^4)/200 - (819*Zeta[3])/20, 831081/640 - (273*Pi^4)/400 - 
    (12987*Zeta[3])/40 - (957*Zeta[5])/10, 10610253/1280 - (4329*Pi^4)/800 - 
    (17*Pi^6)/70 - (184743*Zeta[3])/80 + (1521*Zeta[3]^2)/10 - 
    (20097*Zeta[5])/20, 133556097/2560 - (61581*Pi^4)/1600 - (51*Pi^6)/20 - 
    (497367*Zeta[3])/32 + (507*Pi^4*Zeta[3])/100 + (31941*Zeta[3]^2)/20 - 
    (318681*Zeta[5])/40 - (24231*Zeta[7])/10, 
   332823681/1024 - (165789*Pi^4)/640 - (5661*Pi^6)/280 - (9251*Pi^8)/12000 - 
    (32412159*Zeta[3])/320 + (10647*Pi^4*Zeta[3])/200 + 
    (506493*Zeta[3]^2)/40 - (4533309*Zeta[5])/80 + 
    (37323*Zeta[3]*Zeta[5])/5 - (508851*Zeta[7])/20, 
   20578326681/10240 - (10804053*Pi^4)/6400 - (80529*Pi^6)/560 - 
    (64757*Pi^8)/8000 - (413799867*Zeta[3])/640 + (168831*Pi^4*Zeta[3])/400 + 
    (663*Pi^6*Zeta[3])/35 + (7204977*Zeta[3]^2)/80 - (19773*Zeta[3]^3)/5 - 
    (12204621*Zeta[5])/32 + (12441*Pi^4*Zeta[5])/100 + 
    (783783*Zeta[3]*Zeta[5])/10 - (8068923*Zeta[7])/40 - 
    (130533*Zeta[9])/2}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
   0, 0, 0, 0}, {{0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 2, 2}, 
   {0, 0, 0, 0, 2, 2}, {1, 0, 2, 2, 0, 0}, {0, 1, 2, 2, 0, 0}}, 
  {0, 0, 1/15, 7/10, 337/60, 1623/40 - (88*Zeta[3])/15, 
   66553/240 - (22*Pi^4)/225 - (308*Zeta[3])/5, 293087/160 - (77*Pi^4)/75 - 
    (7414*Zeta[3])/15 - (688*Zeta[5])/5, 11354257/960 - (3707*Pi^4)/450 - 
    (988*Pi^6)/2835 - (17853*Zeta[3])/5 + (3872*Zeta[3]^2)/15 - 
    (7224*Zeta[5])/5, 48088903/640 - (5951*Pi^4)/100 - (494*Pi^6)/135 - 
    (732083*Zeta[3])/30 + (1936*Pi^4*Zeta[3])/225 + (13552*Zeta[3]^2)/5 - 
    (57964*Zeta[5])/5 - (16824*Zeta[7])/5, 1811278633/3840 - 
    (732083*Pi^4)/1800 - (83239*Pi^6)/2835 - (3556*Pi^8)/3375 - 
    (3223957*Zeta[3])/20 + (6776*Pi^4*Zeta[3])/75 + (326216*Zeta[3]^2)/15 - 
    (418734*Zeta[5])/5 + (60544*Zeta[3]*Zeta[5])/5 - (176652*Zeta[7])/5, 
   7511911407/2560 - (3223957*Pi^4)/1200 - (133627*Pi^6)/630 - 
    (12446*Pi^8)/1125 - (124896827*Zeta[3])/120 + (163108*Pi^4*Zeta[3])/225 + 
    (86944*Pi^6*Zeta[3])/2835 + (785532*Zeta[3]^2)/5 - 
    (340736*Zeta[3]^3)/45 - (2861779*Zeta[5])/5 + (15136*Pi^4*Zeta[5])/75 + 
    (635712*Zeta[3]*Zeta[5])/5 - (1417422*Zeta[7])/5 - (799328*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 1}, {0, 1, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 2, 1}, {0, 0, 0, 1, 0, 0, 1, 2}, 
   {0, 0, 0, 1, 2, 1, 0, 0}, {0, 0, 1, 0, 1, 2, 0, 0}}, 
  {1/30, 1/6, 17/30, -31/30 + (61*Zeta[3])/15, -1231/30 + (61*Pi^4)/900 + 
    (61*Zeta[3])/3, -14671/30 + (61*Pi^4)/180 + (2477*Zeta[3])/15 + 
    (1761*Zeta[5])/5, -135391/30 + (2477*Pi^4)/900 + (373*Pi^6)/405 + 
    (21149*Zeta[3])/15 - (7799*Zeta[3]^2)/15 + 1761*Zeta[5], 
   -1106431/30 + (21149*Pi^4)/900 + (373*Pi^6)/81 + (176909*Zeta[3])/15 - 
    (7799*Pi^4*Zeta[3])/450 - (7799*Zeta[3]^2)/3 + (56097*Zeta[5])/5 + 
    (67913*Zeta[7])/5, -8405551/30 + (176909*Pi^4)/900 + (82907*Pi^6)/2835 + 
    (299981*Pi^8)/75600 + (11664*MZV[3, 5])/5 + (1417709*Zeta[3])/15 - 
    (7799*Pi^4*Zeta[3])/90 - (264343*Zeta[3]^2)/15 + (363969*Zeta[5])/5 - 
    (186198*Zeta[3]*Zeta[5])/5 + 67913*Zeta[7], 
   -60791791/30 + (1417709*Pi^4)/900 + (535379*Pi^6)/2835 + 
    (299981*Pi^8)/15120 + 11664*MZV[3, 5] + (10871549*Zeta[3])/15 - 
    (264343*Pi^4*Zeta[3])/450 - (271498*Pi^6*Zeta[3])/2835 - 
    (1866391*Zeta[3]^2)/15 + (1075322*Zeta[3]^3)/45 + (2410209*Zeta[5])/5 - 
    (40753*Pi^4*Zeta[5])/50 - 186198*Zeta[3]*Zeta[5] + (2082481*Zeta[7])/5 + 
    (4051133*Zeta[9])/9}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1}, {0, 1, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 0, 1, 2}, 
   {0, 0, 1, 1, 1, 0, 1}, {0, 0, 1, 1, 2, 1, 0}}, 
  {0, -7/240, -71/480, -271/960, 6149/1920 - (32*Zeta[3])/15, 
   193897/3840 - (8*Pi^4)/225 - (46*Zeta[3])/3, 3702221/7680 - (23*Pi^4)/90 - 
    (3379*Zeta[3])/30 - (741*Zeta[5])/5, 59236417/15360 - (3379*Pi^4)/1800 - 
    (313*Pi^6)/810 - (10061*Zeta[3])/12 + (8491*Zeta[3]^2)/60 - 
    (9849*Zeta[5])/10, 864409157/30720 - (10061*Pi^4)/720 - 
    (29087*Pi^6)/11340 - (147385*Zeta[3])/24 + (8491*Pi^4*Zeta[3])/1800 + 
    (21247*Zeta[3]^2)/24 - (119671*Zeta[5])/20 - (218633*Zeta[7])/40, 
   2385653573/12288 - (29477*Pi^4)/288 - (70451*Pi^6)/4536 - 
    (2528177*Pi^8)/1512000 - (3483*MZV[3, 5])/5 - (10476481*Zeta[3])/240 + 
    (21247*Pi^4*Zeta[3])/720 + (1277179*Zeta[3]^2)/240 - 
    (1435359*Zeta[5])/40 + (93333*Zeta[3]*Zeta[5])/10 - (581469*Zeta[7])/16, 
   158662027709/122880 - (10476481*Pi^4)/14400 - (600781*Pi^6)/6480 - 
    (33826577*Pi^8)/3024000 - (44307*MZV[3, 5])/10 - 
    (144312053*Zeta[3])/480 + (1277179*Pi^4*Zeta[3])/7200 + 
    (67877*Pi^6*Zeta[3])/2835 + (3159515*Zeta[3]^2)/96 - 
    (353357*Zeta[3]^3)/90 - (17393467*Zeta[5])/80 + 
    (42721*Pi^4*Zeta[5])/200 + (231937*Zeta[3]*Zeta[5])/4 - 
    (34604817*Zeta[7])/160 - (6465019*Zeta[9])/36}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 1}, {0, 1, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 1, 0, 2}, {0, 0, 1, 0, 1, 1, 2, 0}}, 
  {1/20, 1/5, 17/20, 17/5 - Zeta[3], 273/20 - Pi^4/60 - 4*Zeta[3], 
   57 - Pi^4/15 - 3*Zeta[3] + (53*Zeta[5])/5 - (441*Zeta[7])/8, 
   4641/20 - Pi^4/20 + (29*Pi^6)/945 - (2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + 
    184*Zeta[3] - 168*Zeta[3]^2 - (1453*Zeta[5])/5 + 198*Zeta[3]*Zeta[5] + 
    (1323*Zeta[7])/8, 3273/5 + (46*Pi^4)/15 - (1433*Pi^6)/1890 + 
    (2063*Pi^8)/28000 - (243*MZV[3, 5])/5 + 2777*Zeta[3] - 
    (28*Pi^4*Zeta[3])/5 + (11*Pi^6*Zeta[3])/21 - 573*Zeta[3]^2 + 
    426*Zeta[3]^3 - (11974*Zeta[5])/5 + (39*Pi^4*Zeta[5])/20 - 
    594*Zeta[3]*Zeta[5] + (16433*Zeta[7])/8 - (87809*Zeta[9])/24}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 1, 1}, 
   {0, 1, 0, 0, 0, 1, 2}, {0, 0, 0, 0, 0, 2, 2}, {0, 0, 1, 1, 2, 0, 0}, 
   {0, 0, 1, 2, 2, 0, 0}}, {0, -7/120, -3/16, 203/480, 
   12559/960 - (271*Zeta[3])/60, 272507/1920 - (271*Pi^4)/3600 - 
    (267*Zeta[3])/8, 4645831/3840 - (89*Pi^4)/160 - (65581*Zeta[3])/240 - 
    (5783*Zeta[5])/20, 70724003/7680 - (65581*Pi^4)/14400 - 
    (8539*Pi^6)/11340 - (1051913*Zeta[3])/480 + (18617*Zeta[3]^2)/60 - 
    (14361*Zeta[5])/8, 1007864239/15360 - (1051913*Pi^4)/28800 - 
    (261*Pi^6)/56 - (16031869*Zeta[3])/960 + (18617*Pi^4*Zeta[3])/1800 + 
    (15837*Zeta[3]^2)/8 - (936773*Zeta[5])/80 - (203173*Zeta[7])/20, 
   13759722347/30720 - (16031869*Pi^4)/57600 - (1372369*Pi^6)/45360 - 
    (4559959*Pi^8)/1512000 - (7776*MZV[3, 5])/5 - (232711697*Zeta[3])/1920 + 
    (5279*Pi^4*Zeta[3])/80 + (3343787*Zeta[3]^2)/240 - 
    (12548929*Zeta[5])/160 + (198961*Zeta[3]*Zeta[5])/10 - 
    (489579*Zeta[7])/8, 182346921751/61440 - (232711697*Pi^4)/115200 - 
    (18297437*Pi^6)/90720 - (6149909*Pi^8)/336000 - (42768*MZV[3, 5])/5 - 
    (3246309781*Zeta[3])/3840 + (3343787*Pi^4*Zeta[3])/7200 + 
    (289133*Pi^6*Zeta[3])/5670 + (48561391*Zeta[3]^2)/480 - 
    (863359*Zeta[3]^3)/90 - (168793877*Zeta[5])/320 + 
    (276721*Pi^4*Zeta[5])/600 + (490143*Zeta[3]*Zeta[5])/4 - 
    (30334063*Zeta[7])/80 - (11548487*Zeta[9])/36}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1}, {1, 0, 0, 1, 1, 0, 0}, 
   {0, 0, 1, 0, 1, 1, 1}, {0, 0, 1, 1, 0, 1, 1}, {0, 0, 0, 1, 1, 0, 2}, 
   {0, 1, 0, 1, 1, 2, 0}}, {0, 0, 1/40, 7/16, 799/160 + (3*Zeta[3])/20, 
   14923/320 + Pi^4/400 - (173*Zeta[3])/40, 247463/640 - (173*Pi^4)/2400 - 
    (1169*Zeta[3])/16 - (99*Zeta[5])/20, 3793507/1280 - (1169*Pi^4)/960 - 
    (17*Pi^6)/1260 - (122393*Zeta[3])/160 + (117*Zeta[3]^2)/20 - 
    (6459*Zeta[5])/40, 55025519/2560 - (122393*Pi^4)/9600 - (449*Pi^6)/1080 - 
    (2111117*Zeta[3])/320 + (39*Pi^4*Zeta[3])/200 + (16873*Zeta[3]^2)/40 - 
    (34439*Zeta[5])/16 - (3421*Zeta[7])/20, 766472491/5120 - 
    (2111117*Pi^4)/19200 - (5545*Pi^6)/1008 - (530969*Pi^8)/7560000 + 
    (1296*MZV[3, 5])/25 - (32710273*Zeta[3])/640 + 
    (16873*Pi^4*Zeta[3])/1200 + (88133*Zeta[3]^2)/16 - 
    (3388863*Zeta[5])/160 + (8447*Zeta[3]*Zeta[5])/10 - (167549*Zeta[7])/40, 
   10355557079/10240 - (32710273*Pi^4)/38400 - (326647*Pi^6)/6048 - 
    (22403701*Pi^8)/15120000 + (18792*MZV[3, 5])/25 - 
    (473684933*Zeta[3])/1280 + (88133*Pi^4*Zeta[3])/480 + 
    (119*Pi^6*Zeta[3])/54 + (8287213*Zeta[3]^2)/160 - (26407*Zeta[3]^3)/30 - 
    (57001003*Zeta[5])/320 + (1171*Pi^4*Zeta[5])/120 + 
    (496363*Zeta[3]*Zeta[5])/20 - (864705*Zeta[7])/16 - 
    (831259*Zeta[9])/180}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 
   1, 2, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1}, {0, 1, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 0, 1, 2}, 
   {0, 0, 1, 1, 1, 0, 1}, {0, 0, 1, 1, 2, 1, 0}}, 
  {-7/120, -7/60, -7/24, 7/4 - (131*Zeta[3])/30, 3773/120 - (131*Pi^4)/1800 - 
    (28*Zeta[3])/3, 3689/12 - (7*Pi^4)/45 - (2887*Zeta[3])/30 - 
    (2861*Zeta[5])/10, 299453/120 - (2887*Pi^4)/1800 - (2113*Pi^6)/2835 - 
    (3704*Zeta[3])/5 + (4466*Zeta[3]^2)/15 - (2752*Zeta[5])/5, 
   221501/12 - (926*Pi^4)/75 - (4058*Pi^6)/2835 - (164759*Zeta[3])/30 + 
    (2233*Pi^4*Zeta[3])/225 + (1643*Zeta[3]^2)/3 - (43073*Zeta[5])/10 - 
    (102953*Zeta[7])/10, 15493373/120 - (164759*Pi^4)/1800 - 
    (31583*Pi^6)/2835 - (1161443*Pi^8)/378000 - (7776*MZV[3, 5])/5 - 
    (587332*Zeta[3])/15 + (1643*Pi^4*Zeta[3])/90 + (72202*Zeta[3]^2)/15 - 
    (133508*Zeta[5])/5 + (94676*Zeta[3]*Zeta[5])/5 - (39251*Zeta[7])/2, 
   10442705/12 - (146833*Pi^4)/225 - (21634*Pi^6)/315 - 
    (2169353*Pi^8)/378000 - (17172*MZV[3, 5])/5 - (8098919*Zeta[3])/30 + 
    (36101*Pi^4*Zeta[3])/225 + (137548*Pi^6*Zeta[3])/2835 + 
    (163193*Zeta[3]^2)/5 - (376094*Zeta[3]^3)/45 - (1689553*Zeta[5])/10 + 
    (33389*Pi^4*Zeta[5])/75 + 32666*Zeta[3]*Zeta[5] - (726878*Zeta[7])/5 - 
    (2992984*Zeta[9])/9}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
   0, 0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, 
   {1, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1, 1}, {0, 0, 1, 1, 0, 1, 1}, 
   {0, 1, 0, 1, 1, 0, 2}, {0, 0, 1, 1, 1, 2, 0}}, 
  {0, 0, 1/40, 31/80 - (3*Zeta[3])/40, 651/160 - Pi^4/800 - (37*Zeta[3])/80, 
   11431/320 - (37*Pi^4)/4800 - (1101*Zeta[3])/160 + (109*Zeta[5])/40, 
   180787/640 - (367*Pi^4)/3200 + Pi^6/135 - (22937*Zeta[3])/320 - 
    (119*Zeta[3]^2)/40 + (1571*Zeta[5])/80, 
   2670303/1280 - (22937*Pi^4)/19200 + (67*Pi^6)/1260 - 
    (397069*Zeta[3])/640 - (119*Pi^4*Zeta[3])/1200 - (761*Zeta[3]^2)/80 + 
    (3931*Zeta[5])/160 + (6641*Zeta[7])/80, 37605083/2560 - 
    (397069*Pi^4)/38400 + (629*Pi^6)/7560 + (751*Pi^8)/22400 - 
    (243*MZV[3, 5])/10 - (6169377*Zeta[3])/1280 - (761*Pi^4*Zeta[3])/2400 + 
    (16207*Zeta[3]^2)/160 - (191921*Zeta[5])/320 - 
    (8651*Zeta[3]*Zeta[5])/20 + (109279*Zeta[7])/160, 
   511529543/5120 - (2056459*Pi^4)/25600 - (2347*Pi^6)/1680 + 
    (560909*Pi^8)/2016000 - (729*MZV[3, 5])/4 - (89467109*Zeta[3])/2560 + 
    (16207*Pi^4*Zeta[3])/4800 - (79*Pi^6*Zeta[3])/70 + 
    (544979*Zeta[3]^2)/320 + (29543*Zeta[3]^3)/60 - (1065473*Zeta[5])/128 - 
    (6221*Pi^4*Zeta[5])/1200 - (89269*Zeta[3]*Zeta[5])/40 + 
    (556967*Zeta[7])/320 + (50419*Zeta[9])/24}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1}, {0, 1, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 1, 0, 1, 1}, 
   {0, 0, 1, 0, 1, 1, 0, 1}, {0, 0, 1, 1, 1, 1, 1, 0}}, 
  {0, 0, Zeta[3]/5, Pi^4/300 + (3*Zeta[3])/5, Pi^4/100 + (7*Zeta[3])/5 - 
    (3*Zeta[5])/5, (7*Pi^4)/300 - (2*Pi^6)/945 - 13*Zeta[3] + 
    (73*Zeta[3]^2)/5 + (91*Zeta[5])/5, (-13*Pi^4)/60 + (44*Pi^6)/945 - 
    (1169*Zeta[3])/5 + (73*Pi^4*Zeta[3])/150 + (319*Zeta[3]^2)/5 + 
    (1179*Zeta[5])/5 - (2067*Zeta[7])/10, (-1169*Pi^4)/300 + (586*Pi^6)/945 - 
    (89*Pi^8)/1008 + (324*MZV[3, 5])/5 - (12209*Zeta[3])/5 + 
    (319*Pi^4*Zeta[3])/150 + (1711*Zeta[3]^2)/5 + 2339*Zeta[5] + 
    (6714*Zeta[3]*Zeta[5])/5 - (5761*Zeta[7])/10, 
   (-12209*Pi^4)/300 + (56*Pi^6)/9 - (2197*Pi^8)/8400 + (972*MZV[3, 5])/5 - 
    (106049*Zeta[3])/5 + (1711*Pi^4*Zeta[3])/150 + (3284*Pi^6*Zeta[3])/945 + 
    1351*Zeta[3]^2 - (11122*Zeta[3]^3)/15 + (100507*Zeta[5])/5 + 
    (849*Pi^4*Zeta[5])/50 + (22982*Zeta[3]*Zeta[5])/5 - (9189*Zeta[7])/10 - 
    (32851*Zeta[9])/3}}, {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
   0, 1, 1}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 1, 1, 0, 1}, {0, 1, 1, 0, 0, 1, 1}, {0, 0, 1, 0, 0, 2, 1}, 
   {0, 0, 0, 1, 2, 0, 1}, {0, 0, 1, 1, 1, 1, 0}}, 
  {0, -1/30, -1/3, -73/30, -223/15 - Zeta[3]/15, 
   -2357/30 - Pi^4/900 - (2*Zeta[3])/3, -5269/15 - Pi^4/90 - 
    (361*Zeta[3])/15 - (241*Zeta[5])/5, -34721/30 - (361*Pi^4)/900 - 
    (361*Pi^6)/2835 - (5918*Zeta[3])/15 + (1871*Zeta[3]^2)/15 - 482*Zeta[5], 
   -6763/15 - (2959*Pi^4)/450 - (722*Pi^6)/567 - (68597*Zeta[3])/15 + 
    (1871*Pi^4*Zeta[3])/450 + (3742*Zeta[3]^2)/3 - 4229*Zeta[5] - 
    (6231*Zeta[7])/5, 1144819/30 - (68597*Pi^4)/900 - (31537*Pi^6)/2835 - 
    (572309*Pi^8)/1890000 - (7776*MZV[3, 5])/25 - (658538*Zeta[3])/15 + 
    (1871*Pi^4*Zeta[3])/45 + (161063*Zeta[3]^2)/15 - (174974*Zeta[5])/5 + 
    (42334*Zeta[3]*Zeta[5])/5 - 12462*Zeta[7], 
   7091807/15 - (329269*Pi^4)/450 - (259502*Pi^6)/2835 - 
    (572309*Pi^8)/189000 - (15552*MZV[3, 5])/5 - (5618177*Zeta[3])/15 + 
    (161063*Pi^4*Zeta[3])/450 + (12326*Pi^6*Zeta[3])/567 + 
    (1299586*Zeta[3]^2)/15 - (312482*Zeta[3]^3)/45 - (1384997*Zeta[5])/5 + 
    (5011*Pi^4*Zeta[5])/30 + 84668*Zeta[3]*Zeta[5] - 108603*Zeta[7] - 
    (983869*Zeta[9])/45}}, {{0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1}, {0, 1, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 2, 2}, 
   {0, 0, 1, 1, 2, 0, 1}, {0, 0, 1, 1, 2, 1, 0}}, 
  {0, 1/60, 11/120, 31/240, -1561/480 + (73*Zeta[3])/30, 
   -47033/960 + (73*Pi^4)/1800 + (803*Zeta[3])/60, 
   -933049/1920 + (803*Pi^4)/3600 + (12343*Zeta[3])/120 + (1729*Zeta[5])/10, 
   -15696137/3840 + (12343*Pi^4)/7200 + (2557*Pi^6)/5670 + 
    (214367*Zeta[3])/240 - (5471*Zeta[3]^2)/30 + (19019*Zeta[5])/20, 
   -241073161/7680 + (214367*Pi^4)/14400 + (28127*Pi^6)/11340 + 
    (3635551*Zeta[3])/480 - (5471*Pi^4*Zeta[3])/900 - (60181*Zeta[3]^2)/60 + 
    (228319*Zeta[5])/40 + (66759*Zeta[7])/10, -3493747193/15360 + 
    (3635551*Pi^4)/28800 + (336307*Pi^6)/22680 + (1461409*Pi^8)/756000 + 
    1296*MZV[3, 5] + (58178303*Zeta[3])/960 - (60181*Pi^4*Zeta[3])/1800 - 
    (814721*Zeta[3]^2)/120 + (2991911*Zeta[5])/80 - 
    (60983*Zeta[3]*Zeta[5])/5 + (734349*Zeta[7])/20, 
   -48640173529/30720 + (58178303*Pi^4)/57600 + (4380683*Pi^6)/45360 + 
    (16075499*Pi^8)/1512000 + 7128*MZV[3, 5] + (881343439*Zeta[3])/1920 - 
    (814721*Pi^4*Zeta[3])/3600 - (12677*Pi^6*Zeta[3])/405 - 
    (12472249*Zeta[3]^2)/240 + (291817*Zeta[3]^3)/45 + 
    (41208583*Zeta[5])/160 - (93383*Pi^4*Zeta[5])/300 - 
    (670813*Zeta[3]*Zeta[5])/10 + (8388009*Zeta[7])/40 + 
    (4044185*Zeta[9])/18}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
   0, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 1, 1, 1}, {0, 1, 0, 1, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 0, 2}, {0, 0, 1, 1, 1, 2, 0}}, 
  {0, -11/240, -167/480, -1927/960 + (3*Zeta[3])/40, 
   -6129/640 + Pi^4/800 + (491*Zeta[3])/240, 
   -139343/3840 + (491*Pi^4)/14400 + (3923*Zeta[3])/480 - (129*Zeta[5])/40, 
   -116687/1536 + (3923*Pi^4)/28800 - (11*Pi^6)/1260 + (1303*Zeta[3])/960 + 
    (339*Zeta[3]^2)/40 + (361*Zeta[5])/16, 6048649/15360 + 
    (1303*Pi^4)/57600 + (1231*Pi^6)/22680 - (208671*Zeta[3])/640 + 
    (113*Pi^4*Zeta[3])/400 + (9383*Zeta[3]^2)/240 - (4891*Zeta[5])/160 - 
    (11181*Zeta[7])/80, 219642029/30720 - (69557*Pi^4)/12800 - 
    (4649*Pi^6)/45360 - (8761*Pi^8)/144000 + (567*MZV[3, 5])/10 - 
    (15102577*Zeta[3])/3840 + (9383*Pi^4*Zeta[3])/7200 + 
    (351359*Zeta[3]^2)/480 - (560831*Zeta[5])/320 + 
    (16191*Zeta[3]*Zeta[5])/20 + (71901*Zeta[7])/160, 
   4230829153/61440 - (15102577*Pi^4)/230400 - (420949*Pi^6)/90720 - 
    (6973*Pi^8)/864000 + (13041*MZV[3, 5])/20 - (263714933*Zeta[3])/7680 + 
    (351359*Pi^4*Zeta[3])/14400 + (1321*Pi^6*Zeta[3])/630 + 
    (7344259*Zeta[3]^2)/960 - (16001*Zeta[3]^3)/20 - (2668719*Zeta[5])/128 + 
    (3507*Pi^4*Zeta[5])/400 + (196769*Zeta[3]*Zeta[5])/40 - 
    (539547*Zeta[7])/320 - (104219*Zeta[9])/24}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1}, 
  {{0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 1, 1, 0, 1}, {0, 0, 0, 0, 0, 1, 1, 1}, 
   {1, 0, 1, 0, 0, 0, 2, 0}, {0, 1, 1, 1, 0, 0, 0, 1}, 
   {0, 0, 0, 1, 2, 0, 0, 1}, {0, 0, 1, 1, 0, 1, 1, 0}}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (34*Zeta[3]^2)/5, 
   (-17*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (1857*Zeta[7])/40, 
   (8*Pi^6)/63 - (21923*Pi^8)/540000 + (5103*MZV[3, 5])/25 - 
    (408*Zeta[3]^2)/5 + 256*Zeta[5] - (186*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (68*Pi^4*Zeta[3])/25 - (59*Pi^6*Zeta[3])/945 - 
    (2176*Zeta[3]^2)/5 + (12934*Zeta[3]^3)/15 + 1536*Zeta[5] - 
    (1763*Pi^4*Zeta[5])/100 + (5571*Zeta[7])/10 - (10741*Zeta[9])/40}}, 
 {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 1, 0, 2, 0}, 
   {0, 1, 1, 0, 1, 0, 1}, {0, 0, 0, 1, 0, 1, 2}, {0, 0, 2, 0, 1, 0, 1}, 
   {0, 0, 0, 1, 2, 1, 0}}, {0, -2/15, -16/15, -106/15, 
   -216/5 + (68*Zeta[3])/15, -3818/15 + (17*Pi^4)/225 + (544*Zeta[3])/15, 
   -4432/3 + (136*Pi^4)/225 + (692*Zeta[3])/3 + (644*Zeta[5])/5, 
   -128186/15 + (173*Pi^4)/45 + (932*Pi^6)/2835 + (6624*Zeta[3])/5 - 
    (508*Zeta[3]^2)/15 + (5152*Zeta[5])/5, -743432/15 + (552*Pi^4)/25 + 
    (7456*Pi^6)/2835 + (21700*Zeta[3])/3 - (254*Pi^4*Zeta[3])/225 - 
    (4064*Zeta[3]^2)/15 + (33316*Zeta[5])/5 + (21168*Zeta[7])/5, 
   -4334042/15 + (1085*Pi^4)/9 + (6892*Pi^6)/405 + (694993*Pi^8)/472500 - 
    (2592*MZV[3, 5])/25 + (115840*Zeta[3])/3 - (2032*Pi^4*Zeta[3])/225 - 
    (3628*Zeta[3]^2)/3 + (196416*Zeta[5])/5 - (14552*Zeta[3]*Zeta[5])/5 + 
    (169344*Zeta[7])/5, -25413488/15 + (5792*Pi^4)/9 + (10544*Pi^6)/105 + 
    (1389986*Pi^8)/118125 - (20736*MZV[3, 5])/25 + (3076868*Zeta[3])/15 - 
    (1814*Pi^4*Zeta[3])/45 - (4264*Pi^6*Zeta[3])/567 - (10944*Zeta[3]^2)/5 - 
    (61784*Zeta[3]^3)/45 + (1108628*Zeta[5])/5 - (598*Pi^4*Zeta[5])/15 - 
    (116416*Zeta[3]*Zeta[5])/5 + 222120*Zeta[7] + (6049172*Zeta[9])/45}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 1, 0, 1}, 
   {1, 0, 1, 0, 0, 1, 1}, {0, 1, 1, 0, 0, 1, 1}, {0, 0, 0, 1, 1, 0, 2}, 
   {0, 0, 1, 1, 1, 2, 0}}, {0, -1/30, -13/30, -59/15, 
   -451/15 + (122*Zeta[3])/15, -1243/6 + (61*Pi^4)/450 + (842*Zeta[3])/15 - 
    4*Zeta[5], -39923/30 + (421*Pi^4)/450 - (2*Pi^6)/189 + 
    (4508*Zeta[3])/15 + 8*Zeta[3]^2 + (1506*Zeta[5])/5, 
   -121906/15 + (1127*Pi^4)/225 + (314*Pi^6)/405 + (19588*Zeta[3])/15 + 
    (4*Pi^4*Zeta[3])/15 - (2404*Zeta[3]^2)/15 + (10442*Zeta[5])/5 - 
    90*Zeta[7], -716722/15 + (4897*Pi^4)/225 + (15242*Pi^6)/2835 + 
    (1837*Pi^8)/47250 - (1296*MZV[3, 5])/5 + (60214*Zeta[3])/15 - 
    (1202*Pi^4*Zeta[3])/225 - (5404*Zeta[3]^2)/15 + (55296*Zeta[5])/5 + 
    96*Zeta[3]*Zeta[5] + (52421*Zeta[7])/5, -8183213/30 + (30107*Pi^4)/450 + 
    (16138*Pi^6)/567 + (5701*Pi^8)/1500 - (4536*MZV[3, 5])/5 - 
    (1906*Zeta[3])/3 - (2702*Pi^4*Zeta[3])/225 + (40*Pi^6*Zeta[3])/189 + 
    (68384*Zeta[3]^2)/15 - (3536*Zeta[3]^3)/3 + (235088*Zeta[5])/5 + 
    (116*Pi^4*Zeta[5])/5 - (55864*Zeta[3]*Zeta[5])/5 + (379656*Zeta[7])/5 - 
    (6233*Zeta[9])/9}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
   0, 0, 1}, {{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, 
   {0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 1, 1, 1}, {1, 0, 1, 1, 0, 0, 1}, 
   {0, 1, 1, 1, 0, 0, 2}, {0, 0, 1, 1, 1, 2, 0}}, 
  {0, -1/30, -11/30, -46/15, -113/5 + (56*Zeta[3])/15 - 2*Zeta[5], 
   -4651/30 + (14*Pi^4)/225 - Pi^6/189 + (496*Zeta[3])/15 + 4*Zeta[3]^2 - 
    4*Zeta[5], -30517/30 + (124*Pi^4)/225 - (2*Pi^6)/189 + 
    (3664*Zeta[3])/15 + (2*Pi^4*Zeta[3])/15 + 8*Zeta[3]^2 + (372*Zeta[5])/5 - 
    38*Zeta[7], -97259/15 + (916*Pi^4)/225 + (106*Pi^6)/567 + 
    (347*Pi^8)/15750 - (648*MZV[3, 5])/5 + (8368*Zeta[3])/5 + 
    (4*Pi^4*Zeta[3])/15 - (472*Zeta[3]^2)/15 + (3262*Zeta[5])/5 + 
    32*Zeta[3]*Zeta[5] - 76*Zeta[7], -121612/3 + (2092*Pi^4)/75 + 
    (929*Pi^6)/567 + (347*Pi^8)/7875 - (1296*MZV[3, 5])/5 + 
    (165752*Zeta[3])/15 - (236*Pi^4*Zeta[3])/225 + (4*Pi^6*Zeta[3])/63 - 
    (7172*Zeta[3]^2)/15 - (1784*Zeta[3]^3)/3 + (22302*Zeta[5])/5 + 
    (34*Pi^4*Zeta[5])/3 + 64*Zeta[3]*Zeta[5] + (13018*Zeta[7])/5 - 
    (442*Zeta[9])/3}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
   0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 1, 1, 0, 1}, 
   {0, 1, 0, 1, 0, 1, 1, 0}, {0, 0, 0, 1, 1, 0, 1, 1}, 
   {0, 0, 1, 0, 1, 1, 0, 1}, {0, 0, 1, 1, 0, 1, 1, 0}}, 
  {0, 0, 0, Zeta[5], Pi^6/378 - Zeta[3]^2/5 + 3*Zeta[5], 
   Pi^6/126 - (Pi^4*Zeta[3])/150 - (3*Zeta[3]^2)/5 + 27*Zeta[5] - 
    (761*Zeta[7])/20, Pi^6/14 - (15811*Pi^8)/945000 + (162*MZV[3, 5])/25 - 
    (Pi^4*Zeta[3])/50 - (27*Zeta[3]^2)/5 + 175*Zeta[5] + 
    (746*Zeta[3]*Zeta[5])/5 - (2283*Zeta[7])/20, 
   (25*Pi^6)/54 - (15811*Pi^8)/315000 + (486*MZV[3, 5])/25 - 
    (9*Pi^4*Zeta[3])/50 + (374*Pi^6*Zeta[3])/945 - 35*Zeta[3]^2 - 
    (298*Zeta[3]^3)/5 + 1131*Zeta[5] + (146*Pi^4*Zeta[5])/75 + 
    (2238*Zeta[3]*Zeta[5])/5 - (20547*Zeta[7])/20 - (108821*Zeta[9])/60}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0}, 
   {0, 1, 0, 0, 1, 1, 1}, {0, 0, 1, 1, 0, 0, 2}, {0, 0, 1, 1, 0, 0, 2}, 
   {0, 0, 0, 1, 2, 2, 0}}, {0, -7/120, -19/80, -61/480, 
   7951/960 - (137*Zeta[3])/30, 39679/384 - (137*Pi^4)/1800 - 
    (557*Zeta[3])/20, 702299/768 - (557*Pi^4)/1200 - (23843*Zeta[3])/120 - 
    (591*Zeta[5])/2, 54038627/7680 - (23843*Pi^4)/7200 - (2182*Pi^6)/2835 - 
    (359023*Zeta[3])/240 + (4097*Zeta[3]^2)/15 - (33381*Zeta[5])/20, 
   770667247/15360 - (359023*Pi^4)/14400 - (4103*Pi^6)/945 - 
    (5322203*Zeta[3])/480 + (4097*Pi^4*Zeta[3])/450 + (14717*Zeta[3]^2)/10 - 
    (385113*Zeta[5])/40 - (107161*Zeta[7])/10, 10484788139/30720 - 
    (5322203*Pi^4)/28800 - (141437*Pi^6)/5670 - (61613*Pi^8)/18900 - 
    (7128*MZV[3, 5])/5 - (76079143*Zeta[3])/960 + (14717*Pi^4*Zeta[3])/300 + 
    (527123*Zeta[3]^2)/60 - (4659261*Zeta[5])/80 + 
    (87702*Zeta[3]*Zeta[5])/5 - (1208253*Zeta[7])/20, 
   138229242967/61440 - (76079143*Pi^4)/57600 - (340469*Pi^6)/2268 - 
    (116527*Pi^8)/6300 - (38232*MZV[3, 5])/5 - (1048942403*Zeta[3])/1920 + 
    (527123*Pi^4*Zeta[3])/1800 + (18208*Pi^6*Zeta[3])/405 + 
    (6888703*Zeta[3]^2)/120 - (325988*Zeta[3]^3)/45 - 
    (58392897*Zeta[5])/160 + (20557*Pi^4*Zeta[5])/50 + 
    (469893*Zeta[3]*Zeta[5])/5 - (13509529*Zeta[7])/40 - 
    (6287893*Zeta[9])/18}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
   1, 1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 
    0}, {1, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 1, 1, 0}, 
   {0, 0, 0, 1, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 0, 1, 0, 0, 1, 0, 1}, {0, 0, 1, 1, 0, 0, 1, 0, 0, 0}, 
   {0, 1, 0, 1, 0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1, 1, 0, 1, 0}}, 
  {0, 0, 0, Zeta[5], Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 15*Zeta[3]^2 + 117*Zeta[5] - 
    37*Zeta[7], (13*Pi^6)/42 - (31*Pi^8)/2160 - (Pi^4*Zeta[3])/2 + 
    117*Zeta[3]^2 - 671*Zeta[5] + 148*Zeta[3]*Zeta[5] + 555*Zeta[7], 
   (-671*Pi^6)/378 + (31*Pi^8)/144 + (39*Pi^4*Zeta[3])/10 + 
    (73*Pi^6*Zeta[3])/189 - 671*Zeta[3]^2 + 184*Zeta[3]^3 + 3309*Zeta[5] + 
    (37*Pi^4*Zeta[5])/15 - 780*Zeta[3]*Zeta[5] - 4329*Zeta[7] + 
    (157639*Zeta[9])/36}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
   0, 0, 1, 0}, {{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 1}, {1, 0, 0, 0, 1, 1, 1}, {0, 0, 1, 1, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 0, 1}, {0, 1, 1, 1, 1, 1, 0}}, 
  {0, 0, 0, -Zeta[3]/5, -Pi^4/300 - 2*Zeta[3], -Pi^4/30 - 17*Zeta[3] + 
    (23*Zeta[5])/5, (-17*Pi^4)/60 + (4*Pi^6)/315 - 130*Zeta[3] + 
    (19*Zeta[3]^2)/5 + 46*Zeta[5], (-13*Pi^4)/6 + (8*Pi^6)/63 - 
    (4661*Zeta[3])/5 + (19*Pi^4*Zeta[3])/150 + 38*Zeta[3]^2 + 391*Zeta[5] + 
    (221*Zeta[7])/2, (-4661*Pi^4)/300 + (68*Pi^6)/63 + (3321*Pi^8)/70000 - 
    (972*MZV[3, 5])/25 - (32018*Zeta[3])/5 + (19*Pi^4*Zeta[3])/15 + 
    323*Zeta[3]^2 + 2990*Zeta[5] - (2066*Zeta[3]*Zeta[5])/5 + 1105*Zeta[7], 
   (-16009*Pi^4)/150 + (520*Pi^6)/63 + (3321*Pi^8)/7000 - 
    (1944*MZV[3, 5])/5 - 42673*Zeta[3] + (323*Pi^4*Zeta[3])/30 - 
    (1052*Pi^6*Zeta[3])/945 + 2470*Zeta[3]^2 + (2174*Zeta[3]^3)/5 + 
    (107203*Zeta[5])/5 - (547*Pi^4*Zeta[5])/150 - 4132*Zeta[3]*Zeta[5] + 
    (18785*Zeta[7])/2 + (10288*Zeta[9])/5}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 1, 1, 0, 1}, 
   {0, 1, 0, 1, 0, 1, 1, 0}, {0, 0, 0, 1, 1, 0, 1, 1}, 
   {0, 0, 1, 0, 1, 1, 0, 1}, {0, 0, 1, 1, 0, 1, 1, 0}}, 
  {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + 
    18*Zeta[3]*Zeta[5] + 441*Zeta[7], (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 + 
    (Pi^6*Zeta[3])/21 + 70*Zeta[3]^3 - (21*Pi^4*Zeta[5])/20 - 
    144*Zeta[3]*Zeta[5] - 1323*Zeta[7] - (205727*Zeta[9])/72}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 1, 0, 1, 1}, 
   {0, 1, 0, 1, 0, 0, 1, 1}, {0, 0, 1, 0, 0, 0, 1, 2}, 
   {0, 0, 1, 1, 1, 1, 0, 0}, {0, 0, 0, 1, 1, 2, 0, 0}}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (129*Zeta[5])/10, 
   (37*Pi^4)/200 - (11*Pi^6)/315 + (747*Zeta[3])/10 + (267*Zeta[3]^2)/10 - 
    (129*Zeta[5])/2, (249*Pi^4)/200 - (11*Pi^6)/63 + (4887*Zeta[3])/10 + 
    (89*Pi^4*Zeta[3])/100 + (267*Zeta[3]^2)/2 - (4773*Zeta[5])/10 - 
    (9291*Zeta[7])/20, (1629*Pi^4)/200 - (407*Pi^6)/315 - (9767*Pi^8)/50400 + 
    162*MZV[3, 5] + (31347*Zeta[3])/10 + (89*Pi^4*Zeta[3])/20 + 
    (9879*Zeta[3]^2)/10 - (32121*Zeta[5])/10 + (13347*Zeta[3]*Zeta[5])/5 - 
    (9291*Zeta[7])/4, (10449*Pi^4)/200 - (913*Pi^6)/105 - (9767*Pi^8)/10080 + 
    810*MZV[3, 5] + (198207*Zeta[3])/10 + (3293*Pi^4*Zeta[3])/100 + 
    (436*Pi^6*Zeta[3])/63 + (66483*Zeta[3]^2)/10 - (15437*Zeta[3]^3)/5 - 
    (210141*Zeta[5])/10 + (3099*Pi^4*Zeta[5])/100 + 13347*Zeta[3]*Zeta[5] - 
    (343767*Zeta[7])/20 - (79069*Zeta[9])/6}}, 
 {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1, 0}, {0, 1, 0, 0, 1, 0, 0, 1}, 
   {0, 0, 0, 1, 0, 0, 1, 2}, {0, 0, 1, 0, 0, 0, 2, 1}, 
   {0, 0, 1, 0, 1, 2, 0, 0}, {0, 0, 0, 1, 2, 1, 0, 0}}, 
  {2/15, 4/15, 11/30, -67/30 + (14*Zeta[3])/3, -371/15 + (7*Pi^4)/90 + 
    (28*Zeta[3])/3, -2249/15 + (7*Pi^4)/45 + (100*Zeta[3])/3 + 
    (568*Zeta[5])/5, -19639/30 + (5*Pi^4)/9 + (817*Pi^6)/2835 + 
    (214*Zeta[3])/3 + (68*Zeta[3]^2)/3 + (1136*Zeta[5])/5, 
   -48721/30 + (107*Pi^4)/90 + (1634*Pi^6)/2835 - (1022*Zeta[3])/3 + 
    (34*Pi^4*Zeta[3])/45 + (136*Zeta[3]^2)/3 + (1422*Zeta[5])/5 + 
    211*Zeta[7], 91828/15 - (511*Pi^4)/90 + (269*Pi^6)/405 - 
    (1811*Pi^8)/15750 + (1944*MZV[3, 5])/5 - (19496*Zeta[3])/3 + 
    (68*Pi^4*Zeta[3])/45 + (2680*Zeta[3]^2)/3 - (20174*Zeta[5])/5 + 
    8952*Zeta[3]*Zeta[5] + 422*Zeta[7], 1988608/15 - (4874*Pi^4)/45 - 
    (30796*Pi^6)/2835 - (1811*Pi^8)/7875 + (3888*MZV[3, 5])/5 - 
    (190304*Zeta[3])/3 + (268*Pi^4*Zeta[3])/9 + (13360*Pi^6*Zeta[3])/567 + 
    (30196*Zeta[3]^2)/3 - (39728*Zeta[3]^3)/9 - (266444*Zeta[5])/5 + 
    (584*Pi^4*Zeta[5])/5 + 17904*Zeta[3]*Zeta[5] - 18297*Zeta[7] - 
    (219230*Zeta[9])/3}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
   1, 1, 0, 0}, {{0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 1, 1, 0, 1}, {0, 0, 0, 0, 1, 0, 1, 1}, 
   {1, 0, 1, 1, 0, 0, 1, 0}, {0, 1, 1, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 1, 0, 1}, {0, 0, 1, 1, 0, 1, 1, 0}}, 
  {0, 0, 0, 0, (441*Zeta[7])/40, (2063*Pi^8)/420000 - (81*MZV[3, 5])/25 - 
    36*Zeta[3]*Zeta[5] - (441*Zeta[7])/20, (-2063*Pi^8)/210000 + 
    (162*MZV[3, 5])/25 - (2*Pi^6*Zeta[3])/21 - (472*Zeta[3]^3)/5 - 
    (33*Pi^4*Zeta[5])/100 + 72*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10 + 
    (166913*Zeta[9])/360}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
   1, 1, 0, 0}, {{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 1, 1, 1}, {0, 0, 1, 1, 0, 1, 1}, 
   {1, 0, 1, 1, 1, 0, 1}, {0, 1, 1, 1, 1, 1, 0}}, 
  {0, 0, 0, 0, -2*Zeta[5], -Pi^6/189 + (14*Zeta[3]^2)/5 - 12*Zeta[5], 
   (-2*Pi^6)/63 + (7*Pi^4*Zeta[3])/75 + (84*Zeta[3]^2)/5 - 90*Zeta[5] - 
    (127*Zeta[7])/5, (-5*Pi^6)/21 + (4129*Pi^8)/315000 - 
    (1944*MZV[3, 5])/25 + (14*Pi^4*Zeta[3])/25 + 126*Zeta[3]^2 - 
    620*Zeta[5] + (436*Zeta[3]*Zeta[5])/5 - (762*Zeta[7])/5, 
   (-310*Pi^6)/189 + (4129*Pi^8)/52500 - (11664*MZV[3, 5])/25 + 
    (21*Pi^4*Zeta[3])/5 + (68*Pi^6*Zeta[3])/315 + 868*Zeta[3]^2 - 
    (1100*Zeta[3]^3)/3 - 4122*Zeta[5] + (119*Pi^4*Zeta[5])/15 + 
    (2616*Zeta[3]*Zeta[5])/5 - 1143*Zeta[7] - (692*Zeta[9])/15}}, 
 {{0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0}, 
   {0, 1, 0, 0, 1, 1, 0}, {0, 0, 1, 1, 0, 0, 2}, {0, 0, 1, 1, 0, 0, 3}, 
   {0, 0, 0, 0, 2, 3, 0}}, {0, 1/80, 1/20, -3/64, -93/32 + (39*Zeta[3])/20, 
   -43779/1280 + (13*Pi^4)/400 + (39*Zeta[3])/5, -6087/20 + (13*Pi^4)/100 + 
    (891*Zeta[3])/16 + (2631*Zeta[5])/20, -12228807/5120 + (297*Pi^4)/320 + 
    (12*Pi^6)/35 + (3825*Zeta[3])/8 - (1179*Zeta[3]^2)/10 + (2631*Zeta[5])/5, 
   -8930595/512 + (255*Pi^4)/32 + (48*Pi^6)/35 + (1269099*Zeta[3])/320 - 
    (393*Pi^4*Zeta[3])/100 - (2358*Zeta[3]^2)/5 + (44523*Zeta[5])/16 + 
    (100641*Zeta[7])/20, -2490534219/20480 + (423033*Pi^4)/6400 + 
    (101*Pi^6)/14 + (15359*Pi^8)/10500 + 972*MZV[3, 5] + 
    (615753*Zeta[3])/20 - (393*Pi^4*Zeta[3])/25 - (23679*Zeta[3]^2)/8 + 
    (142821*Zeta[5])/8 - (37791*Zeta[3]*Zeta[5])/5 + (100641*Zeta[7])/5, 
   -4203667767/5120 + (205251*Pi^4)/400 + (1287*Pi^6)/28 + 
    (15359*Pi^8)/2625 + 3888*MZV[3, 5] + (289252287*Zeta[3])/1280 - 
    (7893*Pi^4*Zeta[3])/80 - (678*Pi^6*Zeta[3])/35 - (91557*Zeta[3]^2)/4 + 
    (17946*Zeta[3]^3)/5 + (39594411*Zeta[5])/320 - (20697*Pi^4*Zeta[5])/100 - 
    (151164*Zeta[3]*Zeta[5])/5 + (1593621*Zeta[7])/16 + (675375*Zeta[9])/4}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 1, 0}, {0, 1, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 1, 0, 0, 1, 0, 2}, {0, 0, 0, 0, 1, 0, 2, 1}, 
   {0, 0, 1, 1, 0, 2, 0, 0}, {0, 0, 0, 1, 2, 1, 0, 0}}, 
  {1/20, 1/5, 9/20, -18/5 + (37*Zeta[3])/5, -1323/20 + (37*Pi^4)/300 + 
    (148*Zeta[3])/5, -3429/5 + (37*Pi^4)/75 + 213*Zeta[3] + (2637*Zeta[5])/5, 
   -23571/4 + (71*Pi^4)/20 + (260*Pi^6)/189 + (8316*Zeta[3])/5 - 
    (2912*Zeta[3]^2)/5 + (10548*Zeta[5])/5, -229608/5 + (693*Pi^4)/25 + 
    (1040*Pi^6)/189 + (65241*Zeta[3])/5 - (1456*Pi^4*Zeta[3])/75 - 
    (11648*Zeta[3]^2)/5 + (62177*Zeta[5])/5 + (100006*Zeta[7])/5, 
   -6735123/20 + (21747*Pi^4)/100 + (30556*Pi^6)/945 + (781861*Pi^8)/135000 + 
    (95256*MZV[3, 5])/25 + (498276*Zeta[3])/5 - (5824*Pi^4*Zeta[3])/75 - 
    14996*Zeta[3]^2 + (386796*Zeta[5])/5 - (193744*Zeta[3]*Zeta[5])/5 + 
    (400024*Zeta[7])/5, -11843739/5 + (41523*Pi^4)/25 + (12616*Pi^6)/63 + 
    (781861*Pi^8)/33750 + (381024*MZV[3, 5])/25 + (3678921*Zeta[3])/5 - 
    (7498*Pi^4*Zeta[3])/15 - (696*Pi^6*Zeta[3])/7 - (521916*Zeta[3]^2)/5 + 
    (307324*Zeta[3]^3)/15 + (2508513*Zeta[5])/5 - (2890*Pi^4*Zeta[5])/3 - 
    (774976*Zeta[3]*Zeta[5])/5 + 452140*Zeta[7] + (9909583*Zeta[9])/15}}, 
 {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 1, 0, 1, 1}, 
   {0, 1, 1, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 2, 2}, {0, 0, 1, 1, 2, 0, 0}, 
   {0, 0, 1, 1, 2, 0, 0}}, {0, -1/15, -3/5, -61/15, 
   -349/15 - (14*Zeta[3])/15, -1717/15 - (7*Pi^4)/450 - (42*Zeta[3])/5, 
   -6901/15 - (7*Pi^4)/50 - (1502*Zeta[3])/15 - 90*Zeta[5], 
   -16909/15 - (751*Pi^4)/450 - (668*Pi^6)/2835 - (3310*Zeta[3])/3 + 
    (758*Zeta[3]^2)/3 - 810*Zeta[5], 56819/15 - (331*Pi^4)/18 - 
    (668*Pi^6)/315 - (31894*Zeta[3])/3 + (379*Pi^4*Zeta[3])/45 + 
    2274*Zeta[3]^2 - (34362*Zeta[5])/5 - (10132*Zeta[7])/5, 
   259807/3 - (15947*Pi^4)/90 - (7256*Pi^6)/405 - (15089*Pi^8)/37800 - 
    (3888*MZV[3, 5])/5 - (1378358*Zeta[3])/15 + (379*Pi^4*Zeta[3])/5 + 
    (280438*Zeta[3]^2)/15 - (281466*Zeta[5])/5 + (76644*Zeta[3]*Zeta[5])/5 - 
    (91188*Zeta[7])/5, 13347227/15 - (689179*Pi^4)/450 - (59132*Pi^6)/405 - 
    (15089*Pi^8)/4200 - (34992*MZV[3, 5])/5 - (2197798*Zeta[3])/3 + 
    (140219*Pi^4*Zeta[3])/225 + (111176*Pi^6*Zeta[3])/2835 + 
    (2209174*Zeta[3]^2)/15 - (537916*Zeta[3]^3)/45 - (2217258*Zeta[5])/5 + 
    (8007*Pi^4*Zeta[5])/25 + (689796*Zeta[3]*Zeta[5])/5 - 
    (780376*Zeta[7])/5 - (263086*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 1, 1, 0, 1}, 
   {0, 1, 0, 1, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 2, 1}, 
   {0, 0, 1, 0, 1, 2, 0, 0}, {0, 0, 1, 1, 1, 1, 0, 0}}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (139*Zeta[5])/10, 
   (37*Pi^4)/200 - (71*Pi^6)/1890 + (747*Zeta[3])/10 + (73*Zeta[3]^2)/2 - 
    (139*Zeta[5])/2, (249*Pi^4)/200 - (71*Pi^6)/378 + (4887*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/60 + (365*Zeta[3]^2)/2 - (5143*Zeta[5])/10 - 
    (5469*Zeta[7])/10, (1629*Pi^4)/200 - (2627*Pi^6)/1890 - 
    (877873*Pi^8)/3780000 + (5184*MZV[3, 5])/25 + (31347*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/12 + (2701*Zeta[3]^2)/2 - (34611*Zeta[5])/10 + 
    (15783*Zeta[3]*Zeta[5])/5 - (5469*Zeta[7])/2, 
   (10449*Pi^4)/200 - (5893*Pi^6)/630 - (877873*Pi^8)/756000 + 
    (5184*MZV[3, 5])/5 + (198207*Zeta[3])/10 + (2701*Pi^4*Zeta[3])/60 + 
    (7709*Pi^6*Zeta[3])/945 + (18177*Zeta[3]^2)/2 - (47071*Zeta[3]^3)/15 - 
    (226431*Zeta[5])/10 + (3533*Pi^4*Zeta[5])/100 + 15783*Zeta[3]*Zeta[5] - 
    (202353*Zeta[7])/10 - (494701*Zeta[9])/30}}, 
 {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0}, 
  {{0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
   {0, 0, 0, 1, 1, 0, 0, 0, 1, 0}, {0, 0, 1, 0, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 1, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 1, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 0, 0, 1, 0}, {0, 0, 0, 1, 1, 1, 0, 0, 0, 0}, 
   {1, 0, 1, 0, 0, 0, 1, 0, 0, 1}, {0, 1, 0, 1, 0, 1, 0, 0, 1, 0}}, 
  {0, 0, 0, 0, 6*Zeta[5], Pi^6/63 + 6*Zeta[3]^2 - 78*Zeta[5], 
   (-13*Pi^6)/63 + (Pi^4*Zeta[3])/5 - 78*Zeta[3]^2 + 426*Zeta[5] - 
    (57*Zeta[7])/10, (71*Pi^6)/63 + (69*Pi^8)/17500 - (972*MZV[3, 5])/25 - 
    (13*Pi^4*Zeta[3])/5 + (1698*Zeta[3]^2)/5 - 774*Zeta[5] - 
    1032*Zeta[3]*Zeta[5] - (6231*Zeta[7])/10, 
   (-43*Pi^6)/21 - (55007*Pi^8)/157500 + (16524*MZV[3, 5])/25 + 
    (283*Pi^4*Zeta[3])/25 - (58*Pi^6*Zeta[3])/21 + (6066*Zeta[3]^2)/5 - 
    976*Zeta[3]^3 - 7014*Zeta[5] - (349*Pi^4*Zeta[5])/25 + 
    10416*Zeta[3]*Zeta[5] + (124053*Zeta[7])/10 - (21637*Zeta[9])/5}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1}, 
  {{0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
   {0, 0, 0, 0, 0, 1, 0, 0, 1, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 1, 0, 0, 1, 1, 0, 0}, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0}, 
   {0, 0, 0, 0, 1, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 1, 0, 0, 1, 0}, 
   {1, 0, 1, 1, 0, 0, 0, 1, 0, 0}, {0, 1, 1, 1, 0, 0, 1, 0, 0, 0}}, 
  {0, 0, 0, 2*Zeta[5], Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5], 
   (-10*Pi^6)/189 + (Pi^4*Zeta[3])/15 - 20*Zeta[3]^2 + 44*Zeta[5] - 
    18*Zeta[7], (22*Pi^6)/189 - (43*Pi^8)/5400 - (2*Pi^4*Zeta[3])/3 + 
    44*Zeta[3]^2 + 588*Zeta[5] - 732*Zeta[3]*Zeta[5] + 180*Zeta[7], 
   (14*Pi^6)/9 + (43*Pi^8)/540 + (22*Pi^4*Zeta[3])/15 - 
    (368*Pi^6*Zeta[3])/189 + 588*Zeta[3]^2 - (1532*Zeta[3]^3)/3 - 
    7812*Zeta[5] - (61*Pi^4*Zeta[5])/5 + 7320*Zeta[3]*Zeta[5] - 396*Zeta[7] + 
    (2980*Zeta[9])/3}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 
   1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1, 0, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 0, 1, 0, 1}, 
   {0, 0, 0, 0, 0, 1, 0, 2, 1}, {0, 0, 0, 1, 1, 0, 2, 0, 0}, 
   {0, 0, 1, 0, 1, 1, 1, 0, 0}}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 207*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 - 
    (23*Pi^6*Zeta[3])/42 - 451*Zeta[3]^3 - (21*Pi^4*Zeta[5])/10 + 
    1242*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (66173*Zeta[9])/18}}, 
 {{0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1}, 
  {{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 1, 0, 2, 0}, 
   {0, 1, 1, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 2, 2}, {0, 0, 2, 0, 2, 0, 0}, 
   {0, 0, 0, 2, 2, 0, 0}}, {0, -2/5, -14/5, -18, -558/5 + (96*Zeta[3])/5, 
   -3402/5 + (8*Pi^4)/25 + (672*Zeta[3])/5, -20574/5 + (56*Pi^4)/25 + 
    864*Zeta[3] + (2688*Zeta[5])/5, -24786 + (72*Pi^4)/5 + (48*Pi^6)/35 + 
    (26784*Zeta[3])/5 - (2304*Zeta[3]^2)/5 + (18816*Zeta[5])/5, 
   -745038/5 + (2232*Pi^4)/25 + (48*Pi^6)/5 + (163296*Zeta[3])/5 - 
    (384*Pi^4*Zeta[3])/25 - (16128*Zeta[3]^2)/5 + 24192*Zeta[5] + 
    (75264*Zeta[7])/5, -4474602/5 + (13608*Pi^4)/25 + (432*Pi^6)/7 + 
    (1864*Pi^8)/375 + (987552*Zeta[3])/5 - (2688*Pi^4*Zeta[3])/25 - 
    20736*Zeta[3]^2 + (749952*Zeta[5])/5 - (129024*Zeta[3]*Zeta[5])/5 + 
    (526848*Zeta[7])/5, -26860734/5 + (82296*Pi^4)/25 + (13392*Pi^6)/35 + 
    (13048*Pi^8)/375 + 1189728*Zeta[3] - (3456*Pi^4*Zeta[3])/5 - 
    (2304*Pi^6*Zeta[3])/35 - (642816*Zeta[3]^2)/5 + (36864*Zeta[3]^3)/5 + 
    (4572288*Zeta[5])/5 - (10752*Pi^4*Zeta[5])/25 - 
    (903168*Zeta[3]*Zeta[5])/5 + 677376*Zeta[7] + 436224*Zeta[9]}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1, 0}, {0, 1, 0, 0, 1, 0, 1, 0}, 
   {0, 0, 0, 1, 0, 1, 0, 2}, {0, 0, 1, 0, 1, 0, 1, 1}, 
   {0, 0, 1, 1, 0, 1, 0, 1}, {0, 0, 0, 0, 2, 1, 1, 0}}, 
  {1/60, 1/10, 5/12, 1/6 + (26*Zeta[3])/15, -1139/60 + (13*Pi^4)/450 + 
    11*Zeta[3], -7813/30 + (11*Pi^4)/60 + (1262*Zeta[3])/15 + 192*Zeta[5], 
   -152927/60 + (631*Pi^4)/450 + (1427*Pi^6)/2835 + (9809*Zeta[3])/15 - 
    (3301*Zeta[3]^2)/15 + (5661*Zeta[5])/5, -129443/6 + (9809*Pi^4)/900 + 
    (2803*Pi^6)/945 + (75974*Zeta[3])/15 - (3301*Pi^4*Zeta[3])/450 - 
    1297*Zeta[3]^2 + (35868*Zeta[5])/5 + (43391*Zeta[7])/5, 
   -10075979/60 + (37987*Pi^4)/450 + (53171*Pi^6)/2835 + 
    (587621*Pi^8)/210000 + (17496*MZV[3, 5])/25 + (577649*Zeta[3])/15 - 
    (1297*Pi^4*Zeta[3])/30 - (123097*Zeta[3]^2)/15 + (220761*Zeta[5])/5 - 
    (88954*Zeta[3]*Zeta[5])/5 + 51385*Zeta[7], 
   -37104313/30 + (577649*Pi^4)/900 + (326237*Pi^6)/2835 + 
    (6240113*Pi^8)/378000 + (22032*MZV[3, 5])/5 + (4283054*Zeta[3])/15 - 
    (123097*Pi^4*Zeta[3])/450 - (3718*Pi^6*Zeta[3])/81 - 
    (756079*Zeta[3]^2)/15 + (396682*Zeta[3]^3)/45 + (1353492*Zeta[5])/5 - 
    (2129*Pi^4*Zeta[5])/6 - 103366*Zeta[3]*Zeta[5] + (1606997*Zeta[7])/5 + 
    (4848998*Zeta[9])/15}}, {{0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
   1, 0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1}, {0, 1, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 0, 0, 2, 1, 1}, {0, 0, 0, 0, 2, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 1, 0, 0}, {0, 0, 1, 1, 1, 1, 0, 0}}, 
  {1/30, 2/15, 7/30, -47/15 + (88*Zeta[3])/15, -1471/30 + (22*Pi^4)/225 + 
    (352*Zeta[3])/15, -7172/15 + (88*Pi^4)/225 + (2092*Zeta[3])/15 + 
    (1824*Zeta[5])/5, -117829/30 + (523*Pi^4)/225 + (2692*Pi^6)/2835 + 
    (13724*Zeta[3])/15 - (3218*Zeta[3]^2)/15 + (7296*Zeta[5])/5, 
   -441641/15 + (3431*Pi^4)/225 + (10768*Pi^6)/2835 + (94976*Zeta[3])/15 - 
    (1609*Pi^4*Zeta[3])/225 - (12872*Zeta[3]^2)/15 + (37932*Zeta[5])/5 + 
    (68123*Zeta[7])/5, -1250735/6 + (23744*Pi^4)/225 + (55852*Pi^6)/2835 + 
    (3766591*Pi^8)/945000 + (65448*MZV[3, 5])/25 + (664232*Zeta[3])/15 - 
    (6436*Pi^4*Zeta[3])/225 - (66122*Zeta[3]^2)/15 + (205188*Zeta[5])/5 - 
    (55212*Zeta[3]*Zeta[5])/5 + (272492*Zeta[7])/5, 
   -21294878/15 + (166058*Pi^4)/225 + (60184*Pi^6)/567 + 
    (3766591*Pi^8)/236250 + (261792*MZV[3, 5])/25 + (917572*Zeta[3])/3 - 
    (33061*Pi^4*Zeta[3])/225 - (15920*Pi^6*Zeta[3])/567 - 
    (372904*Zeta[3]^2)/15 + (119756*Zeta[3]^3)/45 + (1175832*Zeta[5])/5 - 
    (2011*Pi^4*Zeta[5])/5 - (220848*Zeta[3]*Zeta[5])/5 + 
    (1382327*Zeta[7])/5 + (20387992*Zeta[9])/45}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 1, 0, 0, 0, 0, 1, 1, 0}, {0, 0, 1, 0, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 1, 1, 1, 0, 0, 0}, 
   {0, 0, 0, 1, 1, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1, 1, 0, 1, 0}}, 
  {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], (20*Pi^6*Zeta[3])/63 + 168*Zeta[3]^3 + 
    2*Pi^4*Zeta[5] - 1440*Zeta[3]*Zeta[5] + (4730*Zeta[9])/3}}, 
 {{0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 1, 0}, {0, 1, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 0, 0, 0, 0, 2, 2}, {0, 0, 1, 1, 0, 0, 0, 2}, 
   {0, 0, 1, 1, 2, 0, 0, 0}, {0, 0, 0, 0, 2, 2, 0, 0}}, 
  {1/10, 3/10, 3/10, -93/10 + (81*Zeta[3])/5, -1293/10 + (27*Pi^4)/100 + 
    (243*Zeta[3])/5, -12333/10 + (81*Pi^4)/100 + (1683*Zeta[3])/5 + 
    (5283*Zeta[5])/5, -101373/10 + (561*Pi^4)/100 + (289*Pi^6)/105 + 
    (12627*Zeta[3])/5 - (4239*Zeta[3]^2)/5 + (15849*Zeta[5])/5, 
   -767613/10 + (4209*Pi^4)/100 + (289*Pi^6)/35 + (95427*Zeta[3])/5 - 
    (1413*Pi^4*Zeta[3])/50 - (12717*Zeta[3]^2)/5 + (90729*Zeta[5])/5 + 
    (201429*Zeta[7])/5, -5515053/10 + (31809*Pi^4)/100 + (1649*Pi^6)/35 + 
    (492923*Pi^8)/42000 + 7776*MZV[3, 5] + (705987*Zeta[3])/5 - 
    (4239*Pi^4*Zeta[3])/50 - (81837*Zeta[3]^2)/5 + (557001*Zeta[5])/5 - 
    (267354*Zeta[3]*Zeta[5])/5 + (604287*Zeta[7])/5, 
   -38199693/10 + (235329*Pi^4)/100 + (10081*Pi^6)/35 + (492923*Pi^8)/14000 + 
    23328*MZV[3, 5] + (5078547*Zeta[3])/5 - (27279*Pi^4*Zeta[3])/50 - 
    (4794*Pi^6*Zeta[3])/35 - (573453*Zeta[3]^2)/5 + (116694*Zeta[3]^3)/5 + 
    (3577401*Zeta[5])/5 - (76959*Pi^4*Zeta[5])/50 - 
    (802062*Zeta[3]*Zeta[5])/5 + (3312207*Zeta[7])/5 + 1350963*Zeta[9]}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 1, 0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0, 1, 0, 1, 0}, 
   {0, 0, 0, 0, 0, 1, 0, 1, 0, 1}, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0}, 
   {0, 0, 1, 0, 0, 1, 0, 0, 0, 2}, {0, 0, 0, 1, 0, 0, 1, 0, 2, 0}}, 
  {0, 0, 0, -5*Zeta[5], (-5*Pi^6)/378 - 11*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (11*Pi^4*Zeta[3])/30 + 99*Zeta[3]^2 - 195*Zeta[5] + 
    (243*Zeta[7])/4, (-65*Pi^6)/126 + (1156*Pi^8)/23625 - (486*MZV[3, 5])/5 + 
    (33*Pi^4*Zeta[3])/10 - 429*Zeta[3]^2 + 625*Zeta[5] + 
    816*Zeta[3]*Zeta[5] - (2187*Zeta[7])/4, (625*Pi^6)/378 - 
    (1156*Pi^8)/2625 + (4374*MZV[3, 5])/5 - (143*Pi^4*Zeta[3])/10 + 
    (419*Pi^6*Zeta[3])/189 + 1375*Zeta[3]^2 + (6812*Zeta[3]^3)/3 - 
    1875*Zeta[5] + (217*Pi^4*Zeta[5])/10 - 7344*Zeta[3]*Zeta[5] + 
    (9477*Zeta[7])/4 + (50891*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0}, 
   {0, 0, 1, 0, 0, 0, 0, 1, 1, 0}, {0, 0, 1, 0, 0, 0, 1, 0, 1, 0}, 
   {0, 0, 0, 1, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 1, 1, 0, 0, 0, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 0, 1, 1, 2, 0}}, 
  {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 - 324*Zeta[3]^2 + 
    (945*Zeta[7])/2, (15*Pi^8)/56 - 324*MZV[3, 5] - (54*Pi^4*Zeta[3])/5 + 
    1404*Zeta[3]^2 + 1764*Zeta[3]*Zeta[5] - (8505*Zeta[7])/2, 
   (-135*Pi^8)/56 + 2916*MZV[3, 5] + (234*Pi^4*Zeta[3])/5 + 
    (94*Pi^6*Zeta[3])/21 - 4500*Zeta[3]^2 - 7308*Zeta[3]^3 + 
    (282*Pi^4*Zeta[5])/5 - 15876*Zeta[3]*Zeta[5] + (36855*Zeta[7])/2 + 
    30895*Zeta[9]}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 
   1, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 
    0, 0, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}, 
   {0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
    1}, {0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
    1, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 0, 1, 0, 0, 0, 
    0, 1, 0}, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
    0}}, {0, 0, 0, 6*Zeta[5], Pi^6/63 + 6*Zeta[3]^2 - 7*Zeta[5] + 14*Zeta[7], 
   -Pi^6/54 + (7*Pi^8)/1350 + (Pi^4*Zeta[3])/5 - 7*Zeta[3]^2 - 444*Zeta[5] + 
    40*Zeta[3]*Zeta[5] - (4*Zeta[7])/5, (-74*Pi^6)/63 + (2309*Pi^8)/945000 - 
    (648*MZV[3, 5])/25 - (7*Pi^4*Zeta[3])/30 + (20*Pi^6*Zeta[3])/189 - 
    (2568*Zeta[3]^2)/5 + (512*Zeta[3]^3)/15 + 3502*Zeta[5] + 
    (2*Pi^4*Zeta[5])/3 - 2080*Zeta[3]*Zeta[5] - (11823*Zeta[7])/10 + 
    (785*Zeta[9])/18}}, {{0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 
   1, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 
    0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
    1}, {0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1}, 
   {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}, 
   {0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}}, {0, 0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + 2*Zeta[3]^2 - 42*Zeta[5] - (721*Zeta[7])/20, 
   -Pi^6/9 - (28367*Pi^8)/1890000 + (162*MZV[3, 5])/25 + (Pi^4*Zeta[3])/15 - 
    (138*Zeta[3]^2)/5 + 462*Zeta[5] - 160*Zeta[3]*Zeta[5] + (1653*Zeta[7])/5, 
   (11*Pi^6)/9 + (133277*Pi^8)/945000 - (1944*MZV[3, 5])/25 - 
    (23*Pi^4*Zeta[3])/25 - (80*Pi^6*Zeta[3])/189 + (1014*Zeta[3]^2)/5 - 
    (472*Zeta[3]^3)/3 - 3634*Zeta[5] - (481*Pi^4*Zeta[5])/150 + 
    2076*Zeta[3]*Zeta[5] - (2163*Zeta[7])/10 + (58367*Zeta[9])/180}}, 
 {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0}, 
  {{0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 1, 0, 1, 1}, 
   {1, 0, 0, 1, 0, 1, 1, 0}, {0, 1, 1, 0, 1, 0, 0, 1}, 
   {0, 0, 1, 1, 1, 0, 0, 1}, {0, 0, 1, 1, 0, 1, 1, 0}}, 
  {0, 0, 0, 0, (441*Zeta[7])/40, (2063*Pi^8)/420000 - (81*MZV[3, 5])/25 - 
    27*Zeta[3]*Zeta[5] - (441*Zeta[7])/20, (-2063*Pi^8)/210000 + 
    (162*MZV[3, 5])/25 - (Pi^6*Zeta[3])/14 - (267*Zeta[3]^3)/5 - 
    (9*Pi^4*Zeta[5])/50 + 54*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10 + 
    (4583*Zeta[9])/10}}, {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
   0, 0, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 1, 0, 1, 0}, {0, 1, 0, 0, 1, 0, 1, 0, 0}, 
   {0, 0, 0, 1, 0, 0, 1, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 0, 0, 1, 1}, {0, 0, 1, 0, 0, 1, 1, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 1, 1, 0}}, {0, 0, 0, 0, 0, 168*Zeta[9]}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 1, 0, 0, 0, 1, 1, 0}, {0, 0, 1, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 0, 1, 1}, {0, 0, 0, 1, 1, 0, 1, 0, 1}, 
   {0, 0, 0, 1, 0, 1, 1, 1, 0}}, {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], 
   (20*Pi^6*Zeta[3])/63 - 72*Zeta[3]^3 + 2*Pi^4*Zeta[5] - (4730*Zeta[9])/3}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 0, 1, 0, 1, 0, 1, 1}, {0, 0, 0, 1, 1, 1, 1, 0, 0}, 
   {0, 0, 1, 0, 1, 1, 1, 0, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 1, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 0, 0, 1, 1, 0, 1, 1}, {0, 0, 1, 1, 0, 1, 1, 0, 0}, 
   {0, 0, 0, 1, 1, 1, 1, 0, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0}, 
  {{0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 1, 0, 1, 1}, 
   {1, 0, 0, 1, 0, 0, 1, 1}, {0, 1, 1, 0, 0, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 1, 0, 0}, {0, 0, 1, 1, 1, 1, 0, 0}}, 
  {0, 0, 0, 0, (36*Zeta[3]^2)/5, (6*Pi^4*Zeta[3])/25 + 36*Zeta[3]^2 - 
    (189*Zeta[7])/2, (-347*Pi^8)/7000 + (324*MZV[3, 5])/5 + 
    (6*Pi^4*Zeta[3])/5 + (1692*Zeta[3]^2)/5 + (2304*Zeta[3]*Zeta[5])/5 - 
    (945*Zeta[7])/2, (-347*Pi^8)/1400 + 324*MZV[3, 5] + 
    (282*Pi^4*Zeta[3])/25 + (124*Pi^6*Zeta[3])/105 + (13284*Zeta[3]^2)/5 - 
    (2064*Zeta[3]^3)/5 + (57*Pi^4*Zeta[5])/25 + 2304*Zeta[3]*Zeta[5] - 
    (8883*Zeta[7])/2 - (17825*Zeta[9])/6}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 1, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 1, 1, 0, 1, 1}, 
   {0, 0, 1, 1, 1, 1, 0, 0}, {0, 0, 1, 1, 1, 1, 0, 0}}, 
  {0, 0, 0, Zeta[5], Pi^6/378 - (7*Zeta[3]^2)/5 + 3*Zeta[5], 
   Pi^6/126 - (7*Pi^4*Zeta[3])/150 - (21*Zeta[3]^2)/5 + 27*Zeta[5] - 
    (153*Zeta[7])/10, Pi^6/14 - (31987*Pi^8)/1890000 + (972*MZV[3, 5])/25 - 
    (7*Pi^4*Zeta[3])/50 - (189*Zeta[3]^2)/5 + 175*Zeta[5] + 
    (462*Zeta[3]*Zeta[5])/5 - (459*Zeta[7])/10, 
   (25*Pi^6)/54 - (31987*Pi^8)/630000 + (2916*MZV[3, 5])/25 - 
    (63*Pi^4*Zeta[3])/50 + (34*Pi^6*Zeta[3])/135 - 245*Zeta[3]^2 + 
    (110*Zeta[3]^3)/3 + 1131*Zeta[5] - (17*Pi^4*Zeta[5])/10 + 
    (1386*Zeta[3]*Zeta[5])/5 - (4131*Zeta[7])/10 - (43847*Zeta[9])/45}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
   {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 1, 1, 0}, 
   {0, 0, 1, 0, 0, 0, 1, 0, 1, 0}, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0}, 
   {0, 0, 0, 0, 1, 1, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 1, 0, 0, 0, 1}, 
   {0, 0, 0, 1, 1, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 0, 1, 1, 2, 0}}, 
  {0, 0, 0, 0, (441*Zeta[7])/8, (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 + 
    225*Zeta[3]*Zeta[5] - (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + 
    (486*MZV[3, 5])/5 + (25*Pi^6*Zeta[3])/42 - 115*Zeta[3]^3 + 
    (51*Pi^4*Zeta[5])/10 - 1350*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + 
    (49787*Zeta[9])/18}}, {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 
   0, 1, 1, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
    0}, {0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 
    1, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1}, 
   {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
    0}, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
    0, 0}}, {0, 0, 0, 0, 2*Zeta[5] - 28*Zeta[7], Pi^6/189 - (7*Pi^8)/675 + 
    2*Zeta[3]^2 - 42*Zeta[5] - 68*Zeta[3]*Zeta[5] + (1519*Zeta[7])/20, 
   -Pi^6/9 + (50033*Pi^8)/1890000 + (162*MZV[3, 5])/25 + (Pi^4*Zeta[3])/15 - 
    (34*Pi^6*Zeta[3])/189 - (138*Zeta[3]^2)/5 - (412*Zeta[3]^3)/15 + 
    462*Zeta[5] - (17*Pi^4*Zeta[5])/15 - 32*Zeta[3]*Zeta[5] + 
    (5993*Zeta[7])/5 - (379*Zeta[9])/18}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1}, 
  {{0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 1, 1, 0, 1}, {0, 0, 0, 0, 1, 1, 1, 0}, 
   {1, 0, 1, 1, 0, 0, 1, 0}, {0, 1, 1, 1, 0, 0, 0, 1}, 
   {0, 0, 0, 1, 1, 0, 0, 2}, {0, 0, 1, 0, 0, 1, 2, 0}}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (46*Zeta[3]^2)/5, 
   (-23*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (3341*Zeta[7])/40, 
   (8*Pi^6)/63 - (216793*Pi^8)/3780000 + (8019*MZV[3, 5])/25 - 
    (552*Zeta[3]^2)/5 + 256*Zeta[5] + (56*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (92*Pi^4*Zeta[3])/25 + (74*Pi^6*Zeta[3])/945 - 
    (2944*Zeta[3]^2)/5 + 1604*Zeta[3]^3 + 1536*Zeta[5] - 
    (7963*Pi^4*Zeta[5])/300 + (10023*Zeta[7])/10 - (883*Zeta[9])/40}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0}, 
  {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
   {1, 0, 0, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 1, 1}, 
   {0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 0, 0, 0, 1, 1, 0, 1}, 
   {0, 0, 1, 1, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 0, 0, 0}, 
   {0, 1, 0, 1, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 1, 1, 0, 0, 1, 0}}, 
  {0, 0, 0, 0, 0, 168*Zeta[9]}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 
   0, 1, 0, 1, 1, 0}, {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, 
   {0, 1, 0, 0, 0, 0, 0, 1, 1, 0}, {0, 0, 1, 0, 0, 0, 0, 1, 0, 1}, 
   {0, 0, 1, 0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
   {0, 0, 0, 1, 1, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 1, 1, 0, 0, 1}, 
   {0, 0, 0, 0, 1, 1, 1, 0, 1, 0}}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9}}}


==> anc/ResultsPosNonPlanar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}, 
  {0, 0, 0, 5*Zeta[5], (5*Pi^6)/378 - 13*Zeta[3]^2 - 5*Zeta[5], 
   (-5*Pi^6)/378 - (13*Pi^4*Zeta[3])/30 + 13*Zeta[3]^2 + 35*Zeta[5] + 
    (345*Zeta[7])/4, (5*Pi^6)/54 - (28297*Pi^8)/94500 + (6318*MZV[3, 5])/5 + 
    (13*Pi^4*Zeta[3])/30 - 91*Zeta[3]^2 + 135*Zeta[5] + 
    1968*Zeta[3]*Zeta[5] - (345*Zeta[7])/4}}, {{0, 0, 1, 1, 1, 1, 2, 0, 0, 1, 
  0, 1, 1, 0, 1, 1, 0, 0, 0, 0}, {0, 0, 0, -20*Zeta[5], 
   (-10*Pi^6)/189 - 8*Zeta[3]^2 + 120*Zeta[5], 
   (20*Pi^6)/63 - (4*Pi^4*Zeta[3])/15 + 48*Zeta[3]^2 - 240*Zeta[5] - 
    520*Zeta[7], (-40*Pi^6)/63 - (1033*Pi^8)/23625 - (2592*MZV[3, 5])/5 + 
    (8*Pi^4*Zeta[3])/5 - 96*Zeta[3]^2 + 160*Zeta[5] - 872*Zeta[3]*Zeta[5] + 
    3120*Zeta[7]}}, {{0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 + 72*Zeta[3]^2 - 
    567*Zeta[7]}}, {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
  0}, {0, 0, 0, -10*Zeta[5], (-5*Pi^6)/189 + 2*Zeta[3]^2 + 50*Zeta[5]}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 
    252*Zeta[3]*Zeta[5]}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 
   2, 0, 0, 0}, {-1/30, -1/6, -7/6, -15/2 + (7*Zeta[3])/3, 
   -1411/30 + (7*Pi^4)/180 + (301*Zeta[3])/15, -8713/30 + (301*Pi^4)/900 + 
    (2107*Zeta[3])/15 - (22*Zeta[5])/5, -10655/6 + (2107*Pi^4)/900 - 
    (101*Pi^6)/5670 + (4683*Zeta[3])/5 - (2458*Zeta[3]^2)/15 + 
    (1954*Zeta[5])/5, -64733/6 + (1561*Pi^4)/100 + (5561*Pi^6)/5670 + 
    (90083*Zeta[3])/15 - (1229*Pi^4*Zeta[3])/225 - (16646*Zeta[3]^2)/15 + 
    (13678*Zeta[5])/5 - (12813*Zeta[7])/10, -1958131/30 + (90083*Pi^4)/900 + 
    (5561*Pi^6)/810 - (330803*Pi^8)/472500 + (18252*MZV[3, 5])/25 + 
    (564137*Zeta[3])/15 - (8323*Pi^4*Zeta[3])/225 - (116522*Zeta[3]^2)/15 + 
    (96186*Zeta[5])/5 - (19964*Zeta[3]*Zeta[5])/5 + (75057*Zeta[7])/10, 
   -11813593/30 + (564137*Pi^4)/900 + (3389*Pi^6)/70 + (112073*Pi^8)/67500 + 
    (46116*MZV[3, 5])/25 + (3480827*Zeta[3])/15 - (58261*Pi^4*Zeta[3])/225 - 
    (27488*Pi^6*Zeta[3])/2835 - (255498*Zeta[3]^2)/5 + 
    (373408*Zeta[3]^3)/45 + 127126*Zeta[5] - (9554*Pi^4*Zeta[5])/75 - 
    (220444*Zeta[3]*Zeta[5])/5 + (525399*Zeta[7])/10 - 
    (2667127*Zeta[9])/45}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0, 1, 
   1, 0, 0, 0}, {0, 0, (-6*Zeta[3])/5, -Pi^4/50, 
   (-72*Zeta[3])/5 - (97*Zeta[5])/5, (-6*Pi^4)/25 - (13*Pi^6)/270 - 
    (384*Zeta[3])/5 + 115*Zeta[3]^2, (-32*Pi^4)/25 - (2304*Zeta[3])/5 + 
    (23*Pi^4*Zeta[3])/6 - (1164*Zeta[5])/5 - (13561*Zeta[7])/40, 
   (-192*Pi^4)/25 - (26*Pi^6)/45 + (181907*Pi^8)/3780000 - 
    (12231*MZV[3, 5])/25 - (13824*Zeta[3])/5 + 1380*Zeta[3]^2 - 
    (6208*Zeta[5])/5 + (18098*Zeta[3]*Zeta[5])/5, 
   (-1152*Pi^4)/25 - (416*Pi^6)/135 - (82944*Zeta[3])/5 + 46*Pi^4*Zeta[3] + 
    (8474*Pi^6*Zeta[3])/945 + 7360*Zeta[3]^2 - (29862*Zeta[3]^3)/5 - 
    (37248*Zeta[5])/5 + (30329*Pi^4*Zeta[5])/300 - (40683*Zeta[7])/10 - 
    (600919*Zeta[9])/120}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 2, 0, 1, 
   0, 1, 0, 0}, {0, 0, 0, 0, -36*Zeta[3]^2, (-6*Pi^4*Zeta[3])/5 + 
    216*Zeta[3]^2, (-3817*Pi^8)/10500 + (6912*MZV[3, 5])/5 + 
    (36*Pi^4*Zeta[3])/5 - 432*Zeta[3]^2 + 828*Zeta[3]*Zeta[5], 
   (3817*Pi^8)/1750 - (41472*MZV[3, 5])/5 - (72*Pi^4*Zeta[3])/5 + 
    (50*Pi^6*Zeta[3])/21 + 288*Zeta[3]^2 + 4020*Zeta[3]^3 - 
    (507*Pi^4*Zeta[5])/5 - 4968*Zeta[3]*Zeta[5] - (14576*Zeta[9])/3}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0}, 
  {0, 0, 0, 0, (-441*Zeta[7])/40, (-2063*Pi^8)/420000 + (81*MZV[3, 5])/25 - 
    36*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10, (2063*Pi^8)/35000 - 
    (972*MZV[3, 5])/25 - (2*Pi^6*Zeta[3])/21 - (48*Zeta[3]^3)/5 - 
    (87*Pi^4*Zeta[5])/100 + 432*Zeta[3]*Zeta[5] - (3969*Zeta[7])/5 + 
    (38729*Zeta[9])/120}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
   0, 0, 0, 0}, {1/60, 1/10, 5/12, 1/6 + (29*Zeta[3])/15, 
   -1139/60 + (29*Pi^4)/900 + (58*Zeta[3])/5, -7813/30 + (29*Pi^4)/150 + 
    (289*Zeta[3])/3 - 18*Zeta[3]^2 + (877*Zeta[5])/5, 
   -152927/60 + (289*Pi^4)/180 + (1301*Pi^6)/2835 + (2488*Zeta[3])/3 - 
    (3*Pi^4*Zeta[3])/5 - (5023*Zeta[3]^2)/15 + (5217*Zeta[5])/5 + 
    (1323*Zeta[7])/4, -129443/6 + (622*Pi^4)/45 + (737*Pi^6)/270 + 
    (4313*Pi^8)/14000 - (3726*MZV[3, 5])/5 + (104714*Zeta[3])/15 - 
    (5023*Pi^4*Zeta[3])/450 - (23617*Zeta[3]^2)/10 + (14029*Zeta[5])/2 - 
    3258*Zeta[3]*Zeta[5] + (328261*Zeta[7])/40}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -36*Zeta[3]^2, (-6*Pi^4*Zeta[3])/5 - 36*Zeta[3]^2 + 
    (1323*Zeta[7])/2, (4313*Pi^8)/7000 - (7452*MZV[3, 5])/5 - 
    (6*Pi^4*Zeta[3])/5 - 1188*Zeta[3]^2 - 6516*Zeta[3]*Zeta[5] + 
    (1323*Zeta[7])/2}}, {{0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + 
    (81*MZV[3, 5])/5 - 207*Zeta[3]*Zeta[5] + 441*Zeta[7]}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0}, 
  {-1/15, -1/5, -19/15, -107/15 + (58*Zeta[3])/15, 
   -607/15 + (29*Pi^4)/450 + (88*Zeta[3])/5, -3479/15 + (22*Pi^4)/75 + 
    (2128*Zeta[3])/15 + (63*Zeta[5])/5, -20147/15 + (532*Pi^4)/225 + 
    (131*Pi^6)/5670 + (14576*Zeta[3])/15 - (4301*Zeta[3]^2)/15 + 
    (999*Zeta[5])/5, -117731/15 + (3644*Pi^4)/225 + (911*Pi^6)/1890 + 
    (19112*Zeta[3])/3 - (4301*Pi^4*Zeta[3])/450 - (6131*Zeta[3]^2)/5 + 
    (11871*Zeta[5])/5 - (30709*Zeta[7])/20, -692999/15 + (4778*Pi^4)/45 + 
    (6697*Pi^6)/1134 - (48131*Pi^8)/94500 - (2862*MZV[3, 5])/5 + 
    (608672*Zeta[3])/15 - (6131*Pi^4*Zeta[3])/150 - (144521*Zeta[3]^2)/15 + 
    (96471*Zeta[5])/5 - (64176*Zeta[3]*Zeta[5])/5 - (9567*Zeta[7])/20, 
   -820387/3 + (152168*Pi^4)/225 + (274837*Pi^6)/5670 - (105857*Pi^8)/63000 + 
    (19494*MZV[3, 5])/5 + (3802808*Zeta[3])/15 - (144521*Pi^4*Zeta[3])/450 - 
    (91963*Pi^6*Zeta[3])/2835 - (972937*Zeta[3]^2)/15 + 
    (602924*Zeta[3]^3)/45 + (695187*Zeta[5])/5 - (8311*Pi^4*Zeta[5])/50 - 
    (223368*Zeta[3]*Zeta[5])/5 + (560771*Zeta[7])/20 - (739597*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}, 
  {0, 0, -3*Zeta[3], -Pi^4/20 + 9*Zeta[3], (3*Pi^4)/20 - 9*Zeta[3] - 
    36*Zeta[5], (-3*Pi^4)/20 - (11*Pi^6)/126 - 3*Zeta[3] - 78*Zeta[3]^2 + 
    108*Zeta[5], -Pi^4/20 + (11*Pi^6)/42 - 9*Zeta[3] - (13*Pi^4*Zeta[3])/5 + 
    162*Zeta[3]^2 - 108*Zeta[5] + (2349*Zeta[7])/2, 
   (-3*Pi^4)/20 - (11*Pi^6)/42 + (6337*Pi^8)/10500 - (3132*MZV[3, 5])/5 - 
    27*Zeta[3] + (27*Pi^4*Zeta[3])/5 - 738*Zeta[3]^2 - 36*Zeta[5] - 
    11652*Zeta[3]*Zeta[5] - (4023*Zeta[7])/2}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 2}, 
  {-1/40, 7/15, -177/40, 427/15 - (7*Zeta[3])/10, 
   -15979/120 - (7*Pi^4)/600 + (653*Zeta[3])/15 + 120*Zeta[5], 
   5911/15 + (653*Pi^4)/900 + (20*Pi^6)/63 - (615*Zeta[3])/2 + 
    384*Zeta[3]^2 - 16*Zeta[3]^3 - (4527*Zeta[5])/10 + 168*Zeta[7] - 
    (2126*Zeta[9])/9}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 
   2, 0, 0}, {-1/30, -1/6, -7/6, -15/2 + (107*Zeta[3])/15, 
   -1411/30 + (107*Pi^4)/900 + (121*Zeta[3])/15, -8713/30 + (121*Pi^4)/900 + 
    (847*Zeta[3])/15 + (1466*Zeta[5])/5, -10655/6 + (847*Pi^4)/900 + 
    (613*Pi^6)/810 + (1263*Zeta[3])/5 - (2494*Zeta[3]^2)/15 + 
    (1144*Zeta[5])/5, -64733/6 + (421*Pi^4)/100 + (473*Pi^6)/810 + 
    (3451*Zeta[3])/3 - (1247*Pi^4*Zeta[3])/225 + (2488*Zeta[3]^2)/15 + 
    (8008*Zeta[5])/5 + (202269*Zeta[7])/20, -1958131/30 + (3451*Pi^4)/180 + 
    (3311*Pi^6)/810 + (1523261*Pi^8)/378000 - 2322*MZV[3, 5] + 
    (80693*Zeta[3])/15 + (1244*Pi^4*Zeta[3])/225 + (17416*Zeta[3]^2)/15 + 
    (26736*Zeta[5])/5 - (75884*Zeta[3]*Zeta[5])/5 + (90561*Zeta[7])/10, 
   -11813593/30 + (80693*Pi^4)/900 + (1213*Pi^6)/90 + (931061*Pi^8)/189000 - 
    (33804*MZV[3, 5])/5 + (390047*Zeta[3])/15 + (8708*Pi^4*Zeta[3])/225 - 
    (111332*Pi^6*Zeta[3])/2835 + (57264*Zeta[3]^2)/5 - 
    (233624*Zeta[3]^3)/45 + (70448*Zeta[5])/5 - (8917*Pi^4*Zeta[5])/150 - 
    (11452*Zeta[3]*Zeta[5])/5 + (633927*Zeta[7])/10 + 
    (12204259*Zeta[9])/36}}, {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 
   0, 1, 2, 0, 0}, {0, 0, 0, 0, -36*Zeta[3]^2, (-6*Pi^4*Zeta[3])/5 + 
    216*Zeta[3]^2, (-3817*Pi^8)/10500 + (6912*MZV[3, 5])/5 + 
    (36*Pi^4*Zeta[3])/5 - 432*Zeta[3]^2 + 1008*Zeta[3]*Zeta[5], 
   (3817*Pi^8)/1750 - (41472*MZV[3, 5])/5 - (72*Pi^4*Zeta[3])/5 + 
    (20*Pi^6*Zeta[3])/7 + 288*Zeta[3]^2 + 3936*Zeta[3]^3 - 
    (492*Pi^4*Zeta[5])/5 - 6048*Zeta[3]*Zeta[5] - (16336*Zeta[9])/3}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0}, 
  {0, 0, 0, 10*Zeta[5], (5*Pi^6)/189 - 2*Zeta[3]^2 - 90*Zeta[5], 
   (-5*Pi^6)/21 - (Pi^4*Zeta[3])/15 - 18*Zeta[3]^2 + 330*Zeta[5] + 
    78*Zeta[7], (55*Pi^6)/63 - (4747*Pi^8)/189000 + (864*MZV[3, 5])/5 - 
    (3*Pi^4*Zeta[3])/5 + 402*Zeta[3]^2 - 650*Zeta[5] - 414*Zeta[3]*Zeta[5] - 
    1269*Zeta[7]}}, {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 
   0, 0}, {0, 0, 0, 0, (-441*Zeta[7])/40}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}, 
  {0, -1/30, -1/3, -73/30, -223/15 + (11*Zeta[3])/15 - 2*Zeta[5], 
   -2357/30 + (11*Pi^4)/900 - Pi^6/189 - (14*Zeta[3])/3 + (32*Zeta[3]^2)/5, 
   -5269/15 - (7*Pi^4)/90 - (1933*Zeta[3])/15 + (16*Pi^4*Zeta[3])/75 + 
    (387*Zeta[5])/5 - (499*Zeta[7])/10, -34721/30 - (1933*Pi^4)/900 + 
    (115*Pi^6)/567 + (177017*Pi^8)/945000 - (19764*MZV[3, 5])/25 - 
    (23498*Zeta[3])/15 + (3911*Zeta[3]^2)/15 + 340*Zeta[5] - 
    (5872*Zeta[3]*Zeta[5])/5, -6763/15 - (11749*Pi^4)/450 + (517*Pi^6)/567 - 
    (221753*Zeta[3])/15 + (3911*Pi^4*Zeta[3])/450 - (424*Pi^6*Zeta[3])/135 + 
    (47936*Zeta[3]^2)/15 - (6484*Zeta[3]^3)/5 - (2733*Zeta[5])/5 + 
    (3473*Pi^4*Zeta[5])/75 + (17062*Zeta[7])/5 + (49267*Zeta[9])/60}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0}, 
  {0, -1/15, -3/5, -22/5, -454/15 + (67*Zeta[3])/15 + 2*Zeta[5], 
   -1029/5 + (67*Pi^4)/900 + Pi^6/189 + (333*Zeta[3])/5 - 7*Zeta[3]^2 - 
    6*Zeta[5], -7037/5 + (111*Pi^4)/100 - Pi^6/63 + (3271*Zeta[3])/5 - 
    (7*Pi^4*Zeta[3])/30 + 21*Zeta[3]^2 - (1317*Zeta[5])/10 + 
    (937*Zeta[7])/16, -48408/5 + (3271*Pi^4)/300 - (817*Pi^6)/2268 - 
    (362357*Pi^8)/1512000 + (10071*MZV[3, 5])/10 + (81601*Zeta[3])/15 + 
    (7*Pi^4*Zeta[3])/10 - (16153*Zeta[3]^2)/30 + (547*Zeta[5])/2 + 
    1550*Zeta[3]*Zeta[5] - (2811*Zeta[7])/16, -332932/5 + (81601*Pi^4)/900 + 
    (2069*Pi^6)/3780 + (362357*Pi^8)/504000 - (30213*MZV[3, 5])/10 + 
    (207033*Zeta[3])/5 - (16153*Pi^4*Zeta[3])/900 + (782*Pi^6*Zeta[3])/189 - 
    (64867*Zeta[3]^2)/10 + 1484*Zeta[3]^3 + (106251*Zeta[5])/10 - 
    (6971*Pi^4*Zeta[5])/120 - 4650*Zeta[3]*Zeta[5] - (172441*Zeta[7])/20 - 
    (43801*Zeta[9])/48}}, {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
   0, 0, 0, 0}, {1/15, 11/60, 11/30, -3/4 + (67*Zeta[3])/30, 
   -121/10 + (67*Pi^4)/1800 + (143*Zeta[3])/30, -3977/60 + (143*Pi^4)/1800 + 
    (361*Zeta[3])/30 + 6*Zeta[3]^2 + (571*Zeta[5])/10, 
   -2435/18 + (361*Pi^4)/1800 + (823*Pi^6)/5670 - (161*Zeta[3])/6 + 
    (Pi^4*Zeta[3])/5 + (1081*Zeta[3]^2)/30 - (221*Zeta[5])/10 - 126*Zeta[7], 
   858739/540 - (161*Pi^4)/360 - (403*Pi^6)/5670 - (7939*Pi^8)/63000 + 
    (1584*MZV[3, 5])/5 - (70309*Zeta[3])/90 + (1081*Pi^4*Zeta[3])/900 + 
    (15259*Zeta[3]^2)/30 - (10747*Zeta[5])/10 + 1374*Zeta[3]*Zeta[5] - 
    (9123*Zeta[7])/20}}, {{0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 2, 
   0, 0, 0}, {-1/60, 1/3, -41/12, 74/3 - (13*Zeta[3])/3, 
   -8761/60 - (13*Pi^4)/180 + (1258*Zeta[3])/15 - 48*Zeta[3]^2, 
   35339/45 + (629*Pi^4)/450 - (13289*Zeta[3])/15 - (8*Pi^4*Zeta[3])/5 + 
    176*Zeta[3]^2 + (3707*Zeta[5])/15 - 40*Zeta[3]*Zeta[5] - 756*Zeta[7]}}, 
 {{0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -36*Zeta[3]^2 + 108*Zeta[3]*Zeta[5] + (189*Zeta[7])/2}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0}, 
  {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + (81*MZV[3, 5])/5 - 
    45*Zeta[3]*Zeta[5] + 441*Zeta[7], (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 - 
    (5*Pi^6*Zeta[3])/42 + 231*Zeta[3]^3 - (21*Pi^4*Zeta[5])/10 + 
    360*Zeta[3]*Zeta[5] - 1323*Zeta[7] - (8987*Zeta[9])/3}}, 
 {{0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}, 
  {-1/40, 43/120, -569/240, 3917/480 - (91*Zeta[3])/5 - Zeta[5]/2, 
   4851/320 - (91*Pi^4)/300 - Pi^6/756 + (1201*Zeta[3])/60 - 
    (11*Zeta[3]^2)/10 - (139*Zeta[5])/4, -1064387/1920 + (1201*Pi^4)/3600 - 
    (139*Pi^6)/1512 + (203677*Zeta[3])/120 - (11*Pi^4*Zeta[3])/300 - 
    (3449*Zeta[3]^2)/20 - (41943*Zeta[5])/40 - (317*Zeta[7])/40}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0}, 
  {0, 0, 0, -9*Zeta[5], -Pi^6/42 - (39*Zeta[3]^2)/5 + 45*Zeta[5]}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (64*Zeta[3]^2)/5, 
   (-32*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (429*Zeta[7])/5, 
   (8*Pi^6)/63 - (179467*Pi^8)/472500 + (39528*MZV[3, 5])/25 - 
    (768*Zeta[3]^2)/5 + 256*Zeta[5] + (12144*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (128*Pi^4*Zeta[3])/25 + (6136*Pi^6*Zeta[3])/945 - 
    (4096*Zeta[3]^2)/5 + (36664*Zeta[3]^3)/15 + 1536*Zeta[5] - 
    (2282*Pi^4*Zeta[5])/25 + (5148*Zeta[7])/5 - (90818*Zeta[9])/45}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0}, 
  {0, 0, 0, -20*Zeta[5], (-10*Pi^6)/189 - 44*Zeta[3]^2 + 120*Zeta[5], 
   (20*Pi^6)/63 - (22*Pi^4*Zeta[3])/15 + 264*Zeta[3]^2 - 240*Zeta[5] - 
    849*Zeta[7], (-40*Pi^6)/63 - (8063*Pi^8)/23625 + (648*MZV[3, 5])/5 + 
    (44*Pi^4*Zeta[3])/5 - 528*Zeta[3]^2 + 160*Zeta[5] - 984*Zeta[3]*Zeta[5] + 
    5094*Zeta[7], (80*Pi^6)/189 + (16126*Pi^8)/7875 - (3888*MZV[3, 5])/5 - 
    (88*Pi^4*Zeta[3])/5 - (64*Pi^6*Zeta[3])/27 + 352*Zeta[3]^2 + 
    (9080*Zeta[3]^3)/3 - (136*Pi^4*Zeta[5])/5 + 5904*Zeta[3]*Zeta[5] - 
    10188*Zeta[7] - (269848*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0}, 
  {0, 0, 0, Zeta[5], Pi^6/378 - Zeta[3]^2/5 + 3*Zeta[5], 
   Pi^6/126 - (Pi^4*Zeta[3])/150 - (183*Zeta[3]^2)/5 + 27*Zeta[5] + 
    (9*Zeta[7])/20, Pi^6/14 + (24211*Pi^8)/236250 - (10098*MZV[3, 5])/25 - 
    (61*Pi^4*Zeta[3])/50 - (2007*Zeta[3]^2)/5 + 175*Zeta[5] - 
    (3384*Zeta[3]*Zeta[5])/5 + (11367*Zeta[7])/20, 
   (25*Pi^6)/54 + (61711*Pi^8)/78750 - (57294*MZV[3, 5])/25 - 
    (669*Pi^4*Zeta[3])/50 - (1691*Pi^6*Zeta[3])/945 - 4175*Zeta[3]^2 - 
    (3644*Zeta[3]^3)/15 + 1131*Zeta[5] + (1119*Pi^4*Zeta[5])/50 - 
    (34812*Zeta[3]*Zeta[5])/5 + (124983*Zeta[7])/20 + (6611*Zeta[9])/90}}, 
 {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1}, 
  {0, 0, 0, 0, 0, 168*Zeta[9]}}, {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 
   1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1567*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {0, 0, 0, 0, 14*Zeta[7], (7*Pi^8)/1350 - 62*Zeta[3]*Zeta[5] - 28*Zeta[7], 
   (-7*Pi^8)/675 - (31*Pi^6*Zeta[3])/189 + (358*Zeta[3]^3)/3 - 
    (31*Pi^4*Zeta[5])/30 + 124*Zeta[3]*Zeta[5] + 168*Zeta[7] + 
    (11059*Zeta[9])/36}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, 0, 1, 0}, {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 1}, 
  {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + (81*MZV[3, 5])/5 - 
    315*Zeta[3]*Zeta[5] + 441*Zeta[7]}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 2, 0}, 
  {0, 0, 0, 10*Zeta[5], (5*Pi^6)/189 + 16*Zeta[3]^2 - 90*Zeta[5], 
   (-5*Pi^6)/21 + (8*Pi^4*Zeta[3])/15 - 180*Zeta[3]^2 + 330*Zeta[5] + 
    519*Zeta[7], (55*Pi^6)/63 + (6767*Pi^8)/47250 + (864*MZV[3, 5])/5 - 
    6*Pi^4*Zeta[3] + 780*Zeta[3]^2 - 650*Zeta[5] + 828*Zeta[3]*Zeta[5] - 
    4671*Zeta[7], (-325*Pi^6)/189 - (2081*Pi^8)/1500 - (6048*MZV[3, 5])/5 + 
    26*Pi^4*Zeta[3] + (398*Pi^6*Zeta[3])/189 - 1724*Zeta[3]^2 - 
    (2740*Zeta[3]^3)/3 + 810*Zeta[5] - (3*Pi^4*Zeta[5])/5 - 
    8388*Zeta[3]*Zeta[5] + 17127*Zeta[7] + (344455*Zeta[9])/18}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 
    252*Zeta[3]*Zeta[5]}}, {{0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 
   1, 0, 0, 0}, {0, 0, 0, Zeta[5], Pi^6/378 + (11*Zeta[3]^2)/5 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (11*Pi^4*Zeta[3])/150 - 33*Zeta[3]^2 + 117*Zeta[5] + 
    (317*Zeta[7])/20}}, {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 
   1, 1, 0}, {0, 0, 0, -5*Zeta[5], (-5*Pi^6)/378 + Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 + (Pi^4*Zeta[3])/30 + 63*Zeta[3]^2 - 195*Zeta[5] + 
    (677*Zeta[7])/4, (-65*Pi^6)/126 + (58189*Pi^8)/189000 - 
    (4698*MZV[3, 5])/5 + (21*Pi^4*Zeta[3])/10 - 825*Zeta[3]^2 + 625*Zeta[5] - 
    428*Zeta[3]*Zeta[5] - (2313*Zeta[7])/4}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0}, 
  {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + 
    9*Zeta[3]*Zeta[5] + 441*Zeta[7], (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 + 
    (Pi^6*Zeta[3])/42 + 93*Zeta[3]^3 - (6*Pi^4*Zeta[5])/5 - 
    72*Zeta[3]*Zeta[5] - 1323*Zeta[7] - (35869*Zeta[9])/12}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1567*Zeta[9])/9}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {0, 0, 0, 0, (441*Zeta[7])/8, (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 
    198*Zeta[3]*Zeta[5] - (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + 
    (486*MZV[3, 5])/5 - (11*Pi^6*Zeta[3])/21 - 330*Zeta[3]^3 - 
    (39*Pi^4*Zeta[5])/20 + 1188*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + 
    (79729*Zeta[9])/24}}, {{0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
   1, 1, 0, 0}, {0, 0, 0, 0, 70*Zeta[7], (7*Pi^8)/270 + 350*Zeta[3]*Zeta[5] - 
    420*Zeta[7], (-7*Pi^8)/45 + (25*Pi^6*Zeta[3])/27 + (746*Zeta[3]^3)/3 + 
    (35*Pi^4*Zeta[5])/6 - 2100*Zeta[3]*Zeta[5] + 840*Zeta[7] + 
    (96125*Zeta[9])/36}}, {{0, 0, 1, 1, 1, 0, 0, 1, 2, 1, 1, 0, 1, 1, 1, 0, 
   1, 0, 0, 0}, {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + 
    (81*MZV[3, 5])/5 + 9*Zeta[3]*Zeta[5] + 441*Zeta[7]}}, 
 {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5]}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0}, 
  {-1/20, 11/40, 421/120, -2167/40 + (76*Zeta[3])/5, 
   42769/120 + (19*Pi^4)/75 - (255*Zeta[3])/2 - 8*Zeta[5] + (441*Zeta[7])/40, 
   -167441/120 - (17*Pi^4)/8 - (4*Pi^6)/189 + (2063*Pi^8)/420000 - 
    (81*MZV[3, 5])/25 - (1513*Zeta[3])/30 - (106*Zeta[3]^2)/5 + 
    (5799*Zeta[5])/5 + 27*Zeta[3]*Zeta[5] - (3969*Zeta[7])/80}}, 
 {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, 
  {0, 0, 0, 0, -2*Zeta[5], -Pi^6/189 + (26*Zeta[3]^2)/5 - 12*Zeta[5], 
   (-2*Pi^6)/63 + (13*Pi^4*Zeta[3])/75 + (156*Zeta[3]^2)/5 - 90*Zeta[5] - 
    (69*Zeta[7])/2, (-5*Pi^6)/21 + (28297*Pi^8)/236250 - 
    (12636*MZV[3, 5])/25 + (26*Pi^4*Zeta[3])/25 + 234*Zeta[3]^2 - 
    620*Zeta[5] - (3456*Zeta[3]*Zeta[5])/5 - 207*Zeta[7], 
   (-310*Pi^6)/189 + (28297*Pi^8)/39375 - (75816*MZV[3, 5])/25 + 
    (39*Pi^4*Zeta[3])/5 - (1754*Pi^6*Zeta[3])/945 + 1612*Zeta[3]^2 - 
    (13736*Zeta[3]^3)/15 - 4122*Zeta[5] + (153*Pi^4*Zeta[5])/5 - 
    (20736*Zeta[3]*Zeta[5])/5 - (3105*Zeta[7])/2 + (3092*Zeta[9])/5}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0}, 
  {0, 0, 0, 0, (441*Zeta[7])/40, (2063*Pi^8)/420000 - (81*MZV[3, 5])/25 - 
    45*Zeta[3]*Zeta[5] - (441*Zeta[7])/20, (-2063*Pi^8)/210000 + 
    (162*MZV[3, 5])/25 - (5*Pi^6*Zeta[3])/42 - (837*Zeta[3]^3)/5 - 
    (12*Pi^4*Zeta[5])/25 + 90*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10 + 
    (12991*Zeta[9])/20}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 
   1, 0, 0, 0}, {0, 0, 0, 0, (36*Zeta[3]^2)/5, (6*Pi^4*Zeta[3])/25 + 
    (216*Zeta[3]^2)/5 - (567*Zeta[7])/5, (142*Pi^8)/13125 - 
    (4968*MZV[3, 5])/25 + (36*Pi^4*Zeta[3])/25 + 432*Zeta[3]^2 + 
    (324*Zeta[3]*Zeta[5])/5 - (3402*Zeta[7])/5, 
   (284*Pi^8)/4375 - (29808*MZV[3, 5])/25 + (72*Pi^4*Zeta[3])/5 + 
    (2*Pi^6*Zeta[3])/15 + 3744*Zeta[3]^2 - (9012*Zeta[3]^3)/5 + 
    (441*Pi^4*Zeta[5])/25 + (1944*Zeta[3]*Zeta[5])/5 - 6804*Zeta[7] - 
    (18833*Zeta[9])/15}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 2, 1, 1, 
   1, 0, 0, 0}, {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + 
    (81*MZV[3, 5])/5 - 261*Zeta[3]*Zeta[5] + 441*Zeta[7], 
   (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 - (29*Pi^6*Zeta[3])/42 + 
    15*Zeta[3]^3 - (57*Pi^4*Zeta[5])/10 + 2088*Zeta[3]*Zeta[5] - 
    1323*Zeta[7] - (11156*Zeta[9])/3}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1}, 
  {0, 0, 0, Zeta[5], Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 15*Zeta[3]^2 + 117*Zeta[5] - 
    9*Zeta[7]}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
   0}, {0, 0, 0, Zeta[5], Pi^6/378 - (13*Zeta[3]^2)/5 + 3*Zeta[5], 
   Pi^6/126 - (13*Pi^4*Zeta[3])/150 - (39*Zeta[3]^2)/5 + 27*Zeta[5] + 
    (13*Zeta[7])/4, Pi^6/14 + (7151*Pi^8)/157500 - (4482*MZV[3, 5])/25 - 
    (13*Pi^4*Zeta[3])/50 - (351*Zeta[3]^2)/5 + 175*Zeta[5] - 
    (2192*Zeta[3]*Zeta[5])/5 + (39*Zeta[7])/4, 
   (25*Pi^6)/54 + (7151*Pi^8)/52500 - (13446*MZV[3, 5])/25 - 
    (117*Pi^4*Zeta[3])/50 - (361*Pi^6*Zeta[3])/315 - 455*Zeta[3]^2 + 
    (12068*Zeta[3]^3)/15 + 1131*Zeta[5] + (229*Pi^4*Zeta[5])/30 - 
    (6576*Zeta[3]*Zeta[5])/5 + (351*Zeta[7])/4 - (47569*Zeta[9])/45}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 2, 0}, 
  {0, 0, 0, -20*Zeta[5], (-10*Pi^6)/189 - 44*Zeta[3]^2 + 120*Zeta[5], 
   (20*Pi^6)/63 - (22*Pi^4*Zeta[3])/15 + 264*Zeta[3]^2 - 240*Zeta[5] - 
    1017*Zeta[7], (-40*Pi^6)/63 - (9533*Pi^8)/23625 + (648*MZV[3, 5])/5 + 
    (44*Pi^4*Zeta[3])/5 - 528*Zeta[3]^2 + 160*Zeta[5] - 
    1416*Zeta[3]*Zeta[5] + 6102*Zeta[7], (80*Pi^6)/189 + (19066*Pi^8)/7875 - 
    (3888*MZV[3, 5])/5 - (88*Pi^4*Zeta[3])/5 - (664*Pi^6*Zeta[3])/189 + 
    352*Zeta[3]^2 + (9896*Zeta[3]^3)/3 - (172*Pi^4*Zeta[5])/5 + 
    8496*Zeta[3]*Zeta[5] - 12204*Zeta[7] - (362362*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 2, 0}, 
  {-1/20, 11/40, 21/16, -2147/160 + (57*Zeta[3])/10 + Zeta[5]/2, 
   -1823/320 + (19*Pi^4)/200 + Pi^6/756 - (651*Zeta[3])/20 + 
    (11*Zeta[3]^2)/10 - (13*Zeta[5])/4, 404509/640 - (217*Pi^4)/400 - 
    (13*Pi^6)/1512 - (10983*Zeta[3])/40 + (11*Pi^4*Zeta[3])/300 - 
    (143*Zeta[3]^2)/20 - (4333*Zeta[5])/40 - (243*Zeta[7])/40}}, 
 {{0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}, 
  {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 + 144*Zeta[3]^2 - 
    756*Zeta[7]}}, {{0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 2, 0, 0, 
   0}, {0, 0, 0, -4*Zeta[5], (-2*Pi^6)/189 - (8*Zeta[3]^2)/5 + 8*Zeta[5], 
   (4*Pi^6)/189 - (4*Pi^4*Zeta[3])/75 + (16*Zeta[3]^2)/5 - 48*Zeta[5] - 
    104*Zeta[7], (-8*Pi^6)/63 - (1033*Pi^8)/118125 - (2592*MZV[3, 5])/25 + 
    (8*Pi^4*Zeta[3])/75 - (96*Zeta[3]^2)/5 - 160*Zeta[5] + 
    (88*Zeta[3]*Zeta[5])/5 + 208*Zeta[7], (-80*Pi^6)/189 + 
    (2066*Pi^8)/118125 + (5184*MZV[3, 5])/25 - (16*Pi^4*Zeta[3])/25 + 
    (52*Pi^6*Zeta[3])/945 - 64*Zeta[3]^2 + (416*Zeta[3]^3)/5 - 1024*Zeta[5] + 
    (134*Pi^4*Zeta[5])/15 - (176*Zeta[3]*Zeta[5])/5 - 1248*Zeta[7] - 
    (65881*Zeta[9])/30}}, {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 
   1, 1, 1, 0}, {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (76*Zeta[3]^2)/5, 
   (-38*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (632*Zeta[7])/5, 
   (8*Pi^6)/63 - (92707*Pi^8)/157500 + (61344*MZV[3, 5])/25 - 
    (912*Zeta[3]^2)/5 + 256*Zeta[5] + (19456*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (152*Pi^4*Zeta[3])/25 + (3268*Pi^6*Zeta[3])/315 - 
    (4864*Zeta[3]^2)/5 + (11056*Zeta[3]^3)/3 + 1536*Zeta[5] - 
    (10472*Pi^4*Zeta[5])/75 + (7584*Zeta[7])/5 - (14296*Zeta[9])/5}}, 
 {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0}, 
  {0, 0, 0, 0, (-441*Zeta[7])/20, (-2063*Pi^8)/210000 + (162*MZV[3, 5])/25 - 
    54*Zeta[3]*Zeta[5] + (3087*Zeta[7])/20}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1}, 
  {0, 0, 0, 0, (-441*Zeta[7])/40, (-2063*Pi^8)/420000 + (81*MZV[3, 5])/25 - 
    18*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10, (2063*Pi^8)/35000 - 
    (972*MZV[3, 5])/25 - (Pi^6*Zeta[3])/21 - (38*Zeta[3]^3)/5 - 
    (57*Pi^4*Zeta[5])/100 + 216*Zeta[3]*Zeta[5] - (3969*Zeta[7])/5 + 
    (257737*Zeta[9])/360}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 
   1, 0, 0, 0}, {0, 0, 0, 0, (-441*Zeta[7])/8, (-2063*Pi^8)/84000 + 
    (81*MZV[3, 5])/5 - 153*Zeta[3]*Zeta[5] + 441*Zeta[7], 
   (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 - (17*Pi^6*Zeta[3])/42 - 
    117*Zeta[3]^3 - (39*Pi^4*Zeta[5])/10 + 1224*Zeta[3]*Zeta[5] - 
    1323*Zeta[7] - 3291*Zeta[9]}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 2, 0}, 
  {0, -1/8, 23/20, 27/16 + Zeta[5]/2, -14459/160 + Pi^6/756 + 
    (59*Zeta[3])/2 + (11*Zeta[3]^2)/10 - Zeta[5]/2, 
   51105/64 + (59*Pi^4)/120 - Pi^6/756 - (1626*Zeta[3])/5 + 
    (11*Pi^4*Zeta[3])/300 - (11*Zeta[3]^2)/10 - (191*Zeta[5])/4 + 
    (37*Zeta[7])/40}}, {{0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 
   1, 0, 0}, {0, 0, 0, 0, 2*Zeta[5], Pi^6/189 - (26*Zeta[3]^2)/5 - 
    42*Zeta[5] - (441*Zeta[7])/20, -Pi^6/9 - (2063*Pi^8)/210000 + 
    (162*MZV[3, 5])/25 - (13*Pi^4*Zeta[3])/75 + (186*Zeta[3]^2)/5 + 
    462*Zeta[5] - 90*Zeta[3]*Zeta[5] + (1521*Zeta[7])/10}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0}, 
  {0, 0, 0, 0, (-441*Zeta[7])/40, (-2063*Pi^8)/420000 + (81*MZV[3, 5])/25 - 
    45*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10, (2063*Pi^8)/35000 - 
    (972*MZV[3, 5])/25 - (5*Pi^6*Zeta[3])/42 - (173*Zeta[3]^3)/5 - 
    (51*Pi^4*Zeta[5])/50 + 540*Zeta[3]*Zeta[5] - (3969*Zeta[7])/5 + 
    (9703*Zeta[9])/90}}, {{0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 2, 
   0, 0, 0}, {0, 0, 0, 0, -70*Zeta[7], (-7*Pi^8)/270 - 230*Zeta[3]*Zeta[5] + 
    560*Zeta[7], (28*Pi^8)/135 - (115*Pi^6*Zeta[3])/189 - (602*Zeta[3]^3)/3 - 
    (23*Pi^4*Zeta[5])/6 + 1840*Zeta[3]*Zeta[5] - 1680*Zeta[7] - 
    (148895*Zeta[9])/36}}, {{0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
   1, 1, 1, 0}, {0, 0, 0, -8*Zeta[5], (-4*Pi^6)/189 - (28*Zeta[3]^2)/5 + 
    40*Zeta[5], (20*Pi^6)/189 - (14*Pi^4*Zeta[3])/75 + 28*Zeta[3]^2 + 
    144*Zeta[5] + (509*Zeta[7])/20}}, 
 {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0}, 
  {0, 0, 0, Zeta[5], Pi^6/378 + (11*Zeta[3]^2)/5 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (11*Pi^4*Zeta[3])/150 - 33*Zeta[3]^2 + 117*Zeta[5] - 
    (243*Zeta[7])/20}}, {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
   1, 1, 0}, {0, 0, 0, 0, (-441*Zeta[7])/20}}, 
 {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0}, 
  {0, 0, 0, 2*Zeta[5], Pi^6/189 + (22*Zeta[3]^2)/5 - 20*Zeta[5], 
   (-10*Pi^6)/189 + (11*Pi^4*Zeta[3])/75 - 44*Zeta[3]^2 + 44*Zeta[5] + 
    (37*Zeta[7])/10}}, {{0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 
   0, 0, 0}, {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5]}}, 
 {{0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 + 144*Zeta[3]^2 - 
    756*Zeta[7]}}, {{0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
   1}, {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0}, 
  {0, 0, 0, 2*Zeta[5], Pi^6/189 + (22*Zeta[3]^2)/5 + 4*Zeta[5], 
   (2*Pi^6)/189 + (11*Pi^4*Zeta[3])/75 + (52*Zeta[3]^2)/5 - (574*Zeta[5])/3 + 
    (1469*Zeta[7])/30}}, {{0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 
   1, 2, 0}, {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 + (8*Zeta[3]^2)/5 - 
    48*Zeta[5], (-8*Pi^6)/63 + (4*Pi^4*Zeta[3])/75 - (1176*Zeta[3]^2)/5 + 
    288*Zeta[5] - 15*Zeta[7]}}, {{0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 
   0, 0, 1, 0, 1, 1}, {0, 0, 0, 0, (36*Zeta[3]^2)/5, 
   (6*Pi^4*Zeta[3])/25 + (216*Zeta[3]^2)/5 - (567*Zeta[7])/5, 
   (-436*Pi^8)/4375 + (5832*MZV[3, 5])/25 + (36*Pi^4*Zeta[3])/25 + 
    432*Zeta[3]^2 + (4824*Zeta[3]*Zeta[5])/5 - (3402*Zeta[7])/5}}, 
 {{0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5]}}}


==> anc/UnknownMasters.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1}, {0, 0, 0, 1, 
1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0}, {0, 0, 1, 1, 1, 0, 0, 1, 1, 
1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, {0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 
1, 1, 1, 0, 0, 0}, {0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 2, 0, 0, 
0}, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0}, {0, 0, 1, 
1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, {0, 0, 1, 1, 1, 1, 1, 0, 
1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0}, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
1, 1, 1, 2, 0, 0, 0}, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 
1, 0}, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, {0, 1, 
1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0}, {0, 1, 1, 1, 1, 1, 0, 
1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0}, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
1, 1, 1, 0, 1, 1, 0, 0}, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
0, 0, 0}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0}, {1, 
1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0}}

